$T$-matrix Analysis of Static Wilson Line Correlators from Lattice QCD at Finite Temperature

We utilize a previously constructed thermodynamic $T$-matrix approach to the quark-gluon plasma (QGP) to calculate Wilson line correlators (WLCs) of a static quark-antiquark pair and apply them to the results from 2+1-flavor lattice-QCD (lQCD) computations with realistic pion mass. The self-consistent $T$-matrix results, which include constraints from the lQCD equation of state in the light-parton sector, can describe the lQCD data for WLCs fairly well once refinements of the input parameters are implemented. In particular, the input potential requires less screening than used in previous $T$-matrix analyses. Pertinent predictions for the spectral and transport properties of the QGP are discussed, including the spatial diffusion coefficient for heavy quarks which turns out to have a rather weak temperature dependence, in approximate agreement with recent lQCD results.

==> anc/Fig1.dat <==
0.1950	1.5220	0.9054	0.5539	1.2460
0.2511	2.4850	1.1220	0.4989	1.1260
0.2930	3.0010	1.4300	0.4816	1.0820
0.3520	3.5410	1.5710	0.4687	1.0460

==> anc/Fig10.dat <==
1.258	2.070	2.074	2.204
1.620	2.385	2.459	2.745
1.890	2.431	2.544	2.958
2.271	2.761	2.876	3.536

==> anc/Fig2_195.dat <==
0.00000	-0.04671	-0.04671	-0.04671	0.47816	0.47816	0.47816	0.74906	0.74906	0.74906
0.00985	-0.04690	-0.04693	-0.04695	0.47640	0.47620	0.47600	0.74473	0.74426	0.74378
0.01970	-0.04709	-0.04713	-0.04717	0.47469	0.47430	0.47392	0.74049	0.73954	0.73859
0.02955	-0.04726	-0.04732	-0.04739	0.47303	0.47246	0.47189	0.73632	0.73491	0.73349
0.03940	-0.04743	-0.04751	-0.04759	0.47142	0.47067	0.46992	0.73222	0.73035	0.72848
0.04925	-0.04758	-0.04768	-0.04778	0.46986	0.46893	0.46801	0.72818	0.72586	0.72354
0.05910	-0.04773	-0.04785	-0.04796	0.46833	0.46724	0.46615	0.72419	0.72143	0.71868
0.06895	-0.04787	-0.04800	-0.04813	0.46684	0.46559	0.46433	0.72026	0.71707	0.71389
0.07880	-0.04801	-0.04815	-0.04830	0.46539	0.46398	0.46256	0.71638	0.71277	0.70916
0.08865	-0.04814	-0.04830	-0.04845	0.46398	0.46240	0.46083	0.71255	0.70852	0.70449
0.09850	-0.04826	-0.04843	-0.04860	0.46259	0.46087	0.45914	0.70876	0.70431	0.69987
0.10835	-0.04838	-0.04856	-0.04875	0.46124	0.45936	0.45749	0.70500	0.70015	0.69531
0.11820	-0.04849	-0.04868	-0.04888	0.45991	0.45789	0.45587	0.70129	0.69603	0.69079
0.12805	-0.04859	-0.04880	-0.04901	0.45860	0.45644	0.45428	0.69760	0.69195	0.68632
0.13790	-0.04870	-0.04892	-0.04914	0.45733	0.45502	0.45272	0.69395	0.68791	0.68189
0.14775	-0.04879	-0.04902	-0.04926	0.45607	0.45363	0.45119	0.69032	0.68390	0.67750
0.15760	-0.04889	-0.04913	-0.04937	0.45483	0.45226	0.44969	0.68671	0.67991	0.67314
0.16745	-0.04898	-0.04923	-0.04948	0.45362	0.45091	0.44821	0.68313	0.67595	0.66881
0.17730	-0.04906	-0.04933	-0.04959	0.45242	0.44958	0.44675	0.67956	0.67202	0.66450
0.18715	-0.04915	-0.04942	-0.04969	0.45123	0.44827	0.44531	0.67601	0.66810	0.66023
0.19700	-0.04923	-0.04951	-0.04979	0.45006	0.44698	0.44389	0.67247	0.66420	0.65597
0.20685	-0.04931	-0.04960	-0.04988	0.44891	0.44570	0.44249	0.66894	0.66031	0.65174
0.21670	-0.04938	-0.04968	-0.04998	0.44777	0.44443	0.44110	0.66542	0.65645	0.64751
0.22655	-0.04945	-0.04976	-0.05006	0.44664	0.44318	0.43973	0.66191	0.65258	0.64332
0.23640	-0.04953	-0.04984	-0.05015	0.44552	0.44194	0.43838	0.65840	0.64872	0.63911
0.24625	-0.04959	-0.04991	-0.05023	0.44440	0.44071	0.43703	0.65488	0.64486	0.63493
0.25610	-0.04966	-0.04999	-0.05031	0.44330	0.43949	0.43569	0.65137	0.64101	0.63075
0.26595	-0.04972	-0.05006	-0.05039	0.44220	0.43828	0.43437	0.64785	0.63716	0.62657
0.27580	-0.04979	-0.05013	-0.05047	0.44111	0.43708	0.43305	0.64433	0.63331	0.62239
0.28565	-0.04985	-0.05020	-0.05054	0.44003	0.43588	0.43174	0.64080	0.62945	0.61822
0.29550	-0.04991	-0.05026	-0.05062	0.43895	0.43469	0.43044	0.63726	0.62558	0.61403
0.30535	-0.04996	-0.05032	-0.05069	0.43787	0.43350	0.42914	0.63370	0.62170	0.60985
0.31520	-0.05002	-0.05039	-0.05075	0.43680	0.43231	0.42785	0.63013	0.61781	0.60565
0.32505	-0.05007	-0.05045	-0.05082	0.43573	0.43113	0.42656	0.62655	0.61391	0.60144
0.33490	-0.05013	-0.05051	-0.05089	0.43465	0.42995	0.42527	0.62294	0.60999	0.59722
0.34475	-0.05018	-0.05057	-0.05095	0.43358	0.42877	0.42398	0.61931	0.60605	0.59299
0.35460	-0.05023	-0.05062	-0.05101	0.43251	0.42759	0.42269	0.61566	0.60209	0.58874
0.36445	-0.05028	-0.05068	-0.05107	0.43144	0.42640	0.42140	0.61198	0.59811	0.58446
0.37430	-0.05033	-0.05073	-0.05113	0.43036	0.42522	0.42011	0.60828	0.59410	0.58017
0.38415	-0.05038	-0.05079	-0.05119	0.42928	0.42403	0.41882	0.60454	0.59006	0.57585
0.39400	-0.05043	-0.05084	-0.05125	0.42819	0.42284	0.41752	0.60077	0.58599	0.57150
0.40385	-0.05047	-0.05089	-0.05131	0.42711	0.42164	0.41622	0.59697	0.58189	0.56713
0.41370	-0.05052	-0.05094	-0.05136	0.42601	0.42044	0.41492	0.59313	0.57776	0.56273
0.42355	-0.05056	-0.05099	-0.05142	0.42491	0.41923	0.41360	0.58925	0.57358	0.55828
0.43340	-0.05061	-0.05104	-0.05147	0.42380	0.41802	0.41228	0.58532	0.56937	0.55379
0.44325	-0.05065	-0.05109	-0.05152	0.42268	0.41679	0.41095	0.58135	0.56512	0.54928
0.45310	-0.05069	-0.05114	-0.05158	0.42156	0.41556	0.40961	0.57733	0.56082	0.54472
0.46295	-0.05074	-0.05118	-0.05163	0.42042	0.41431	0.40826	0.57327	0.55647	0.54012
0.47280	-0.05078	-0.05123	-0.05168	0.41927	0.41306	0.40690	0.56915	0.55207	0.53547
0.48265	-0.05082	-0.05128	-0.05173	0.41812	0.41179	0.40553	0.56497	0.54762	0.53077
0.49250	-0.05086	-0.05132	-0.05178	0.41694	0.41051	0.40414	0.56074	0.54311	0.52602
0.50235	-0.05090	-0.05137	-0.05183	0.41576	0.40921	0.40274	0.55645	0.53855	0.52123

==> anc/Fig2_251.dat <==
0.00000	-0.06778	-0.06778	-0.06778	0.49352	0.49353	0.49353	0.72976	0.72976	0.72976
0.00985	-0.06838	-0.06845	-0.06852	0.48898	0.48848	0.48798	0.72119	0.72023	0.71928
0.01970	-0.06896	-0.06909	-0.06922	0.48457	0.48357	0.48258	0.71276	0.71087	0.70898
0.02955	-0.06950	-0.06969	-0.06988	0.48027	0.47880	0.47732	0.70445	0.70164	0.69884
0.03940	-0.07002	-0.07027	-0.07051	0.47607	0.47413	0.47220	0.69627	0.69255	0.68884
0.04925	-0.07051	-0.07081	-0.07112	0.47197	0.46958	0.46719	0.68819	0.68359	0.67899
0.05910	-0.07098	-0.07133	-0.07169	0.46796	0.46513	0.46230	0.68021	0.67476	0.66926
0.06895	-0.07142	-0.07183	-0.07223	0.46404	0.46077	0.45751	0.67232	0.66598	0.65966
0.07880	-0.07185	-0.07230	-0.07276	0.46018	0.45650	0.45282	0.66451	0.65733	0.65016
0.08865	-0.07226	-0.07276	-0.07326	0.45640	0.45230	0.44821	0.65677	0.64876	0.64076
0.09850	-0.07265	-0.07319	-0.07374	0.45268	0.44818	0.44368	0.64909	0.64026	0.63146
0.10835	-0.07303	-0.07361	-0.07420	0.44901	0.44411	0.43922	0.64148	0.63185	0.62224
0.11820	-0.07339	-0.07402	-0.07464	0.44540	0.44011	0.43483	0.63391	0.62351	0.61310
0.12805	-0.07374	-0.07441	-0.07507	0.44183	0.43616	0.43050	0.62639	0.61518	0.60403
0.13790	-0.07408	-0.07478	-0.07548	0.43831	0.43226	0.42623	0.61890	0.60693	0.59503
0.14775	-0.07441	-0.07514	-0.07588	0.43482	0.42840	0.42200	0.61144	0.59872	0.58610
0.15760	-0.07472	-0.07549	-0.07626	0.43136	0.42458	0.41782	0.60401	0.59055	0.57718
0.16745	-0.07503	-0.07584	-0.07664	0.42793	0.42079	0.41368	0.59659	0.58240	0.56833
0.17730	-0.07533	-0.07617	-0.07700	0.42453	0.41703	0.40957	0.58919	0.57429	0.55951
0.18715	-0.07562	-0.07649	-0.07736	0.42114	0.41330	0.40550	0.58180	0.56619	0.55073
0.19700	-0.07590	-0.07680	-0.07770	0.41777	0.40959	0.40145	0.57440	0.55810	0.54198
0.20685	-0.07618	-0.07711	-0.07803	0.41442	0.40589	0.39741	0.56700	0.55002	0.53325
0.21670	-0.07644	-0.07740	-0.07836	0.41107	0.40220	0.39340	0.55960	0.54195	0.52453
0.22655	-0.07671	-0.07769	-0.07868	0.40772	0.39853	0.38940	0.55217	0.53387	0.51583
0.23640	-0.07696	-0.07798	-0.07900	0.40438	0.39486	0.38541	0.54473	0.52579	0.50711
0.24625	-0.07721	-0.07826	-0.07930	0.40104	0.39119	0.38142	0.53726	0.51769	0.49843
0.25610	-0.07746	-0.07853	-0.07960	0.39769	0.38752	0.37744	0.52977	0.50957	0.48971
0.26595	-0.07770	-0.07880	-0.07990	0.39434	0.38384	0.37345	0.52224	0.50143	0.48103
0.27580	-0.07794	-0.07907	-0.08019	0.39097	0.38016	0.36945	0.51466	0.49327	0.47230
0.28565	-0.07818	-0.07933	-0.08048	0.38759	0.37646	0.36545	0.50705	0.48507	0.46356
0.29550	-0.07841	-0.07958	-0.08076	0.38419	0.37274	0.36143	0.49938	0.47683	0.45480
0.30535	-0.07864	-0.07984	-0.08104	0.38076	0.36901	0.35740	0.49166	0.46856	0.44601
0.31520	-0.07886	-0.08009	-0.08131	0.37732	0.36525	0.35334	0.48388	0.46023	0.43719
0.32505	-0.07909	-0.08034	-0.08158	0.37384	0.36147	0.34926	0.47604	0.45186	0.42833
0.33490	-0.07931	-0.08058	-0.08185	0.37033	0.35765	0.34515	0.46812	0.44342	0.41943
0.34475	-0.07953	-0.08083	-0.08212	0.36679	0.35380	0.34101	0.46013	0.43493	0.41048
0.35460	-0.07975	-0.08107	-0.08239	0.36321	0.34992	0.33684	0.45206	0.42637	0.40149
0.36445	-0.07997	-0.08131	-0.08265	0.35959	0.34599	0.33262	0.44390	0.41773	0.39245
0.37430	-0.08018	-0.08155	-0.08291	0.35592	0.34202	0.32836	0.43565	0.40902	0.38329
0.38415	-0.08040	-0.08179	-0.08318	0.35220	0.33800	0.32406	0.42730	0.40023	0.37412

==> anc/Fig2_293.dat <==
0.00000	-0.07400	-0.07400	-0.07400	0.50313	0.50313	0.50313	0.70805	0.70806	0.70806
0.00985	-0.07495	-0.07505	-0.07516	0.49497	0.49406	0.49316	0.69364	0.69203	0.69043
0.01970	-0.07585	-0.07605	-0.07626	0.48704	0.48526	0.48347	0.67948	0.67632	0.67313
0.02955	-0.07670	-0.07700	-0.07730	0.47932	0.47668	0.47406	0.66557	0.66086	0.65610
0.03940	-0.07751	-0.07790	-0.07829	0.47179	0.46832	0.46484	0.65188	0.64566	0.63946
0.04925	-0.07828	-0.07875	-0.07923	0.46442	0.46014	0.45586	0.63840	0.63071	0.62302
0.05910	-0.07901	-0.07957	-0.08013	0.45721	0.45214	0.44707	0.62510	0.61596	0.60685
0.06895	-0.07972	-0.08035	-0.08099	0.45014	0.44429	0.43845	0.61196	0.60142	0.59090
0.07880	-0.08039	-0.08110	-0.08181	0.44318	0.43658	0.42999	0.59897	0.58705	0.57516
0.08865	-0.08104	-0.08183	-0.08261	0.43634	0.42900	0.42168	0.58612	0.57284	0.55962
0.09850	-0.08167	-0.08252	-0.08337	0.42959	0.42151	0.41349	0.57338	0.55879	0.54426
0.10835	-0.08227	-0.08319	-0.08411	0.42292	0.41415	0.40541	0.56075	0.54487	0.52907
0.11820	-0.08286	-0.08384	-0.08482	0.41632	0.40686	0.39744	0.54820	0.53110	0.51403
0.12805	-0.08343	-0.08447	-0.08552	0.40979	0.39964	0.38955	0.53573	0.51736	0.49914
0.13790	-0.08398	-0.08509	-0.08619	0.40330	0.39249	0.38174	0.52333	0.50376	0.48437
0.14775	-0.08452	-0.08568	-0.08685	0.39686	0.38539	0.37399	0.51097	0.49023	0.46972
0.15760	-0.08504	-0.08626	-0.08749	0.39044	0.37833	0.36630	0.49866	0.47675	0.45517
0.16745	-0.08555	-0.08683	-0.08811	0.38405	0.37131	0.35865	0.48638	0.46340	0.44072
0.17730	-0.08606	-0.08739	-0.08872	0.37767	0.36431	0.35103	0.47412	0.45006	0.42636
0.18715	-0.08655	-0.08794	-0.08932	0.37130	0.35731	0.34345	0.46186	0.43677	0.41207
0.19700	-0.08703	-0.08847	-0.08991	0.36492	0.35033	0.33587	0.44961	0.42350	0.39787
0.20685	-0.08751	-0.08900	-0.09049	0.35853	0.34334	0.32830	0.43734	0.41025	0.38368
0.21670	-0.08798	-0.08952	-0.09107	0.35212	0.33634	0.32073	0.42506	0.39702	0.36956
0.22655	-0.08844	-0.09004	-0.09163	0.34569	0.32932	0.31315	0.41275	0.38378	0.35547
0.23640	-0.08890	-0.09055	-0.09219	0.33922	0.32227	0.30555	0.40039	0.37055	0.34142
0.24625	-0.08936	-0.09106	-0.09275	0.33270	0.31518	0.29793	0.38800	0.35729	0.32739
0.25610	-0.08981	-0.09156	-0.09330	0.32613	0.30802	0.29026	0.37554	0.34402	0.31337
0.26595	-0.09026	-0.09206	-0.09385	0.31951	0.30088	0.28256	0.36302	0.33071	0.29935
0.27580	-0.09071	-0.09256	-0.09439	0.31282	0.29363	0.27480	0.35043	0.31736	0.28533
0.28565	-0.09116	-0.09305	-0.09494	0.30605	0.28632	0.26698	0.33775	0.30396	0.27130
0.29550	-0.09161	-0.09355	-0.09548	0.29920	0.27894	0.25909	0.32499	0.29051	0.25725
0.30535	-0.09206	-0.09404	-0.09603	0.29226	0.27146	0.25112	0.31212	0.27699	0.24317
0.31520	-0.09251	-0.09454	-0.09657	0.28522	0.26390	0.24307	0.29915	0.26339	0.22905
0.32505	-0.09296	-0.09504	-0.09712	0.27807	0.25623	0.23492	0.28606	0.24972	0.21492
0.33490	-0.09341	-0.09554	-0.09767	0.27080	0.24845	0.22667	0.27284	0.23595	0.20066

==> anc/Fig2_352.dat <==
0.00000	-0.04588	-0.04588	-0.04588	0.54955	0.54956	0.54956	0.70121	0.70122	0.70123
0.00985	-0.04718	-0.04732	-0.04746	0.53678	0.53536	0.53394	0.67966	0.67728	0.67489
0.01970	-0.04840	-0.04868	-0.04896	0.52434	0.52155	0.51875	0.65856	0.65383	0.64911
0.02955	-0.04956	-0.04997	-0.05037	0.51221	0.50808	0.50395	0.63785	0.63085	0.62384
0.03940	-0.05066	-0.05119	-0.05172	0.50036	0.49492	0.48948	0.61751	0.60828	0.59906
0.04925	-0.05172	-0.05237	-0.05301	0.48875	0.48203	0.47533	0.59750	0.58609	0.57471
0.05910	-0.05273	-0.05349	-0.05425	0.47734	0.46938	0.46144	0.57777	0.56425	0.55077
0.06895	-0.05370	-0.05457	-0.05544	0.46611	0.45694	0.44780	0.55831	0.54273	0.52717
0.07880	-0.05464	-0.05561	-0.05659	0.45503	0.44468	0.43436	0.53908	0.52150	0.50400
0.08865	-0.05555	-0.05662	-0.05769	0.44408	0.43257	0.42110	0.52005	0.50053	0.48112
0.09850	-0.05643	-0.05760	-0.05877	0.43324	0.42060	0.40801	0.50121	0.47980	0.45858
0.10835	-0.05729	-0.05855	-0.05982	0.42248	0.40873	0.39504	0.48251	0.45928	0.43624
0.11820	-0.05813	-0.05948	-0.06084	0.41178	0.39694	0.38219	0.46395	0.43895	0.41418
0.12805	-0.05895	-0.06039	-0.06184	0.40113	0.38522	0.36942	0.44548	0.41879	0.39239
0.13790	-0.05975	-0.06128	-0.06282	0.39050	0.37354	0.35672	0.42715	0.39876	0.37082
0.14775	-0.06054	-0.06216	-0.06378	0.37987	0.36188	0.34406	0.40887	0.37891	0.34941
0.15760	-0.06132	-0.06303	-0.06473	0.36924	0.35025	0.33143	0.39063	0.35914	0.32820
0.16745	-0.06209	-0.06388	-0.06567	0.35859	0.33859	0.31883	0.37243	0.33948	0.30715
0.17730	-0.06285	-0.06473	-0.06660	0.34786	0.32690	0.30621	0.35425	0.31989	0.28625
0.18715	-0.06361	-0.06557	-0.06752	0.33709	0.31517	0.29357	0.33608	0.30036	0.26549
0.19700	-0.06437	-0.06641	-0.06844	0.32624	0.30338	0.28088	0.31789	0.28090	0.24485
0.20685	-0.06512	-0.06724	-0.06936	0.31529	0.29152	0.26814	0.29967	0.26147	0.22430
0.21670	-0.06587	-0.06807	-0.07027	0.30424	0.27956	0.25532	0.28141	0.24205	0.20385
0.22655	-0.06663	-0.06891	-0.07119	0.29306	0.26748	0.24242	0.26308	0.22263	0.18345
0.23640	-0.06738	-0.06975	-0.07211	0.28174	0.25529	0.22940	0.24469	0.20321	0.16314
0.24625	-0.06815	-0.07059	-0.07304	0.27025	0.24295	0.21627	0.22621	0.18376	0.14287
0.25610	-0.06891	-0.07145	-0.07397	0.25860	0.23045	0.20300	0.20762	0.16428	0.12262
0.26595	-0.06969	-0.07231	-0.07491	0.24675	0.21778	0.18957	0.18891	0.14474	0.10240
0.27580	-0.07048	-0.07318	-0.07587	0.23469	0.20491	0.17598	0.17008	0.12514	0.08216

==> anc/Fig3.dat <==
0.0000	0.0000	0.0000	0.0000	0.0000
0.0500	0.0008	0.0014	0.0006	0.0002
0.1000	0.0033	0.0064	0.0042	0.0027
0.1500	0.0085	0.0174	0.0148	0.0125
0.2000	0.0173	0.0372	0.0372	0.0359
0.2500	0.0312	0.0680	0.0749	0.0776
0.3000	0.0511	0.1105	0.1286	0.1393
0.3500	0.0780	0.1640	0.1963	0.2190
0.4000	0.1123	0.2262	0.2741	0.3118
0.4500	0.1539	0.2944	0.3574	0.4112
0.5000	0.2021	0.3657	0.4418	0.5104
0.5500	0.2558	0.4374	0.5236	0.6040
0.6000	0.3136	0.5073	0.6002	0.6879
0.6500	0.3740	0.5738	0.6699	0.7602
0.7000	0.4354	0.6357	0.7317	0.8200
0.7500	0.4962	0.6923	0.7853	0.8680
0.8000	0.5551	0.7431	0.8308	0.9054
0.8500	0.6112	0.7881	0.8687	0.9336
0.9000	0.6635	0.8272	0.8997	0.9545
0.9500	0.7115	0.8607	0.9245	0.9694
1.0000	0.7550	0.8890	0.9441	0.9799
1.0500	0.7939	0.9126	0.9592	0.9871
1.1000	0.8281	0.9320	0.9707	0.9919
1.1500	0.8579	0.9476	0.9793	0.9950
1.2000	0.8836	0.9602	0.9856	0.9970
1.2500	0.9054	0.9701	0.9901	0.9982
1.3000	0.9238	0.9778	0.9933	0.9990
1.3500	0.9392	0.9837	0.9955	0.9994
1.4000	0.9518	0.9882	0.9971	0.9997
1.4500	0.9622	0.9915	0.9981	0.9998
1.5000	0.9706	0.9940	0.9988	0.9999

==> anc/Fig4.dat <==
0.195	0.360	0.200	1.200
0.251	0.810	0.200	1.675
0.293	0.990	0.200	1.925
0.352	1.110	0.200	2.300

==> anc/Fig5.dat <==
0.0500	-1.3650	-1.3830	-1.3940	-1.4000
0.1000	-0.5968	-0.6241	-0.6388	-0.6408
0.1500	-0.2984	-0.3270	-0.3404	-0.3322
0.2000	-0.1160	-0.1404	-0.1494	-0.1278
0.2500	0.0203	0.0034	0.0004	0.0353
0.3000	0.1329	0.1250	0.1280	0.1739
0.3500	0.2310	0.2320	0.2398	0.2928
0.4000	0.3189	0.3273	0.3380	0.3935
0.4500	0.3987	0.4120	0.4234	0.4767
0.5000	0.4713	0.4866	0.4965	0.5437
0.5500	0.5374	0.5516	0.5578	0.5959
0.6000	0.5974	0.6074	0.6081	0.6354
0.6500	0.6515	0.6545	0.6486	0.6645
0.7000	0.7001	0.6937	0.6805	0.6852
0.7500	0.7434	0.7258	0.7051	0.6996
0.8000	0.7817	0.7516	0.7237	0.7092
0.8500	0.8153	0.7721	0.7374	0.7155
0.9000	0.8446	0.7881	0.7473	0.7195
0.9500	0.8699	0.8004	0.7543	0.7219
1.0000	0.8916	0.8096	0.7592	0.7234
1.0500	0.9101	0.8165	0.7625	0.7243
1.1000	0.9256	0.8216	0.7647	0.7248
1.1500	0.9387	0.8252	0.7662	0.7250
1.2000	0.9496	0.8278	0.7671	0.7252
1.2500	0.9585	0.8296	0.7677	0.7253
1.3000	0.9659	0.8309	0.7680	0.7253
1.3500	0.9718	0.8317	0.7683	0.7254
1.4000	0.9767	0.8323	0.7684	0.7254
1.4500	0.9806	0.8327	0.7685	0.7254
1.5000	0.9837	0.8329	0.7685	0.7254

==> anc/Fig6.dat <==
-1.0000	0.0000	0.0002	0.0008	0.0020	0.0000	0.0005	0.0030	0.0094	0.0000	0.0008	0.0045	0.0154
-0.9500	0.0000	0.0002	0.0011	0.0026	0.0000	0.0007	0.0038	0.0116	0.0001	0.0010	0.0057	0.0189
-0.9000	0.0000	0.0003	0.0014	0.0033	0.0001	0.0009	0.0049	0.0141	0.0001	0.0014	0.0073	0.0231
-0.8500	0.0000	0.0005	0.0019	0.0041	0.0001	0.0013	0.0062	0.0173	0.0001	0.0018	0.0093	0.0282
-0.8000	0.0000	0.0007	0.0025	0.0053	0.0001	0.0017	0.0079	0.0210	0.0002	0.0024	0.0118	0.0344
-0.7500	0.0001	0.0009	0.0034	0.0067	0.0002	0.0023	0.0101	0.0255	0.0003	0.0032	0.0150	0.0417
-0.7000	0.0001	0.0013	0.0046	0.0086	0.0002	0.0030	0.0128	0.0309	0.0004	0.0043	0.0190	0.0504
-0.6500	0.0001	0.0019	0.0062	0.0111	0.0003	0.0040	0.0163	0.0374	0.0006	0.0057	0.0240	0.0606
-0.6000	0.0002	0.0027	0.0086	0.0145	0.0005	0.0054	0.0206	0.0450	0.0008	0.0075	0.0302	0.0724
-0.5500	0.0003	0.0040	0.0119	0.0192	0.0007	0.0072	0.0261	0.0541	0.0011	0.0099	0.0378	0.0861
-0.5000	0.0005	0.0060	0.0169	0.0257	0.0010	0.0095	0.0329	0.0648	0.0016	0.0130	0.0472	0.1018
-0.4500	0.0008	0.0091	0.0244	0.0351	0.0015	0.0127	0.0414	0.0775	0.0023	0.0170	0.0585	0.1195
-0.4000	0.0014	0.0142	0.0365	0.0495	0.0021	0.0168	0.0519	0.0925	0.0032	0.0222	0.0722	0.1393
-0.3500	0.0024	0.0232	0.0572	0.0724	0.0030	0.0223	0.0651	0.1101	0.0045	0.0290	0.0884	0.1612
-0.3000	0.0043	0.0403	0.0957	0.1120	0.0043	0.0296	0.0814	0.1308	0.0063	0.0375	0.1076	0.1853
-0.2500	0.0083	0.0772	0.1786	0.1884	0.0062	0.0392	0.1018	0.1553	0.0088	0.0484	0.1299	0.2114
-0.2000	0.0182	0.1763	0.4046	0.3635	0.0088	0.0520	0.1273	0.1843	0.0121	0.0621	0.1558	0.2395
-0.1500	0.0502	0.5859	1.4009	0.9058	0.0127	0.0691	0.1592	0.2186	0.0167	0.0793	0.1853	0.2694
-0.1000	0.2496	7.2462	14.7111	3.9979	0.0182	0.0921	0.1995	0.2592	0.0230	0.1006	0.2188	0.3010
-0.0500	82.4635	3.0089	2.9057	10.2435	0.0263	0.1235	0.2507	0.3076	0.0314	0.1269	0.2564	0.3340
0.0000	0.2953	0.5396	0.7120	1.7349	0.0383	0.1668	0.3161	0.3649	0.0428	0.1591	0.2982	0.3682
0.0500	0.0884	0.2270	0.3174	0.6123	0.0564	0.2275	0.4002	0.4329	0.0581	0.1982	0.3441	0.4033
0.1000	0.0453	0.1284	0.1814	0.3098	0.0848	0.3149	0.5086	0.5126	0.0786	0.2456	0.3942	0.4386
0.1500	0.0288	0.0842	0.1185	0.1876	0.1310	0.4435	0.6475	0.6047	0.1061	0.3024	0.4480	0.4738
0.2000	0.0206	0.0602	0.0840	0.1263	0.2115	0.6372	0.8217	0.7082	0.1432	0.3701	0.5048	0.5082
0.2500	0.0157	0.0457	0.0630	0.0911	0.3646	0.9321	1.0294	0.8193	0.1937	0.4501	0.5637	0.5410
0.3000	0.0126	0.0360	0.0491	0.0689	0.6963	1.3672	1.2526	0.9303	0.2631	0.5431	0.6231	0.5714
0.3500	0.0104	0.0293	0.0395	0.0541	1.5561	1.9224	1.4483	1.0288	0.3599	0.6488	0.6808	0.5986
0.4000	0.0088	0.0243	0.0324	0.0436	4.0405	2.3752	1.5567	1.0999	0.4962	0.7650	0.7343	0.6217
0.4500	0.0075	0.0205	0.0272	0.0359	5.8406	2.3765	1.5384	1.1307	0.6888	0.8859	0.7806	0.6399
0.5000	0.0065	0.0176	0.0231	0.0301	2.7881	1.9601	1.4073	1.1156	0.9570	1.0022	0.8170	0.6527
0.5500	0.0057	0.0152	0.0199	0.0256	1.2953	1.4645	1.2166	1.0594	1.3081	1.1009	0.8408	0.6596
0.6000	0.0051	0.0133	0.0172	0.0220	0.7216	1.0700	1.0173	0.9743	1.7003	1.1679	0.8507	0.6605
0.6500	0.0045	0.0117	0.0151	0.0191	0.4579	0.7916	0.8381	0.8744	2.0006	1.1930	0.8461	0.6555
0.7000	0.0041	0.0104	0.0133	0.0168	0.3168	0.5994	0.6884	0.7718	2.0489	1.1733	0.8279	0.6448
0.7500	0.0036	0.0092	0.0118	0.0148	0.2324	0.4649	0.5675	0.6744	1.8356	1.1145	0.7979	0.6291
0.8000	0.0033	0.0083	0.0106	0.0131	0.1778	0.3685	0.4711	0.5862	1.5044	1.0283	0.7586	0.6090
0.8500	0.0030	0.0074	0.0095	0.0117	0.1403	0.2976	0.3942	0.5086	1.1833	0.9273	0.7127	0.5852
0.9000	0.0027	0.0067	0.0085	0.0105	0.1133	0.2441	0.3325	0.4416	0.9214	0.8223	0.6628	0.5586
0.9500	0.0024	0.0060	0.0077	0.0095	0.0931	0.2028	0.2827	0.3841	0.7210	0.7209	0.6112	0.5299
1.0000	0.0022	0.0054	0.0070	0.0086	0.0776	0.1703	0.2420	0.3350	0.5703	0.6271	0.5596	0.4999
1.0500	0.0020	0.0049	0.0063	0.0078	0.0654	0.1443	0.2086	0.2931	0.4566	0.5430	0.5095	0.4693
1.1000	0.0018	0.0045	0.0057	0.0071	0.0555	0.1232	0.1807	0.2573	0.3696	0.4689	0.4616	0.4385
1.1500	0.0017	0.0040	0.0052	0.0064	0.0475	0.1058	0.1574	0.2265	0.3022	0.4043	0.4166	0.4080
1.2000	0.0015	0.0037	0.0048	0.0059	0.0408	0.0913	0.1377	0.2001	0.2491	0.3483	0.3748	0.3782
1.2500	0.0014	0.0033	0.0044	0.0054	0.0352	0.0791	0.1209	0.1772	0.2068	0.3001	0.3363	0.3495
1.3000	0.0012	0.0030	0.0040	0.0049	0.0305	0.0688	0.1064	0.1574	0.1727	0.2586	0.3011	0.3219
1.3500	0.0011	0.0027	0.0036	0.0045	0.0264	0.0600	0.0940	0.1402	0.1448	0.2229	0.2691	0.2957
1.4000	0.0010	0.0025	0.0033	0.0041	0.0230	0.0524	0.0832	0.1251	0.1219	0.1922	0.2402	0.2709
1.4500	0.0009	0.0022	0.0030	0.0038	0.0200	0.0459	0.0738	0.1118	0.1029	0.1658	0.2141	0.2477
1.5000	0.0008	0.0020	0.0028	0.0035	0.0174	0.0402	0.0656	0.1002	0.0870	0.1431	0.1906	0.2261
1.5500	0.0007	0.0018	0.0026	0.0032	0.0152	0.0353	0.0584	0.0899	0.0738	0.1236	0.1696	0.2059
1.6000	0.0007	0.0017	0.0023	0.0030	0.0132	0.0311	0.0521	0.0807	0.0626	0.1068	0.1507	0.1873
1.6500	0.0006	0.0015	0.0021	0.0027	0.0115	0.0273	0.0465	0.0726	0.0532	0.0923	0.1340	0.1701
1.7000	0.0005	0.0014	0.0020	0.0025	0.0100	0.0240	0.0415	0.0654	0.0452	0.0799	0.1190	0.1543
1.7500	0.0005	0.0012	0.0018	0.0023	0.0087	0.0212	0.0371	0.0590	0.0384	0.0691	0.1057	0.1399
1.8000	0.0004	0.0011	0.0016	0.0021	0.0076	0.0187	0.0332	0.0533	0.0327	0.0599	0.0938	0.1267
1.8500	0.0004	0.0010	0.0015	0.0020	0.0066	0.0165	0.0298	0.0481	0.0278	0.0519	0.0833	0.1146
1.9000	0.0003	0.0009	0.0014	0.0018	0.0057	0.0145	0.0267	0.0435	0.0237	0.0450	0.0740	0.1037
1.9500	0.0003	0.0008	0.0013	0.0017	0.0050	0.0128	0.0239	0.0394	0.0201	0.0391	0.0657	0.0937
2.0000	0.0003	0.0007	0.0012	0.0016	0.0043	0.0113	0.0215	0.0357	0.0171	0.0339	0.0584	0.0847
2.0500	0.0002	0.0007	0.0011	0.0014	0.0037	0.0100	0.0193	0.0323	0.0146	0.0295	0.0519	0.0766
2.1000	0.0002	0.0006	0.0010	0.0013	0.0032	0.0088	0.0173	0.0293	0.0124	0.0256	0.0461	0.0692
2.1500	0.0002	0.0005	0.0009	0.0012	0.0028	0.0078	0.0156	0.0266	0.0105	0.0223	0.0410	0.0625
2.2000	0.0002	0.0005	0.0008	0.0011	0.0024	0.0068	0.0140	0.0242	0.0090	0.0194	0.0365	0.0565
2.2500	0.0001	0.0004	0.0007	0.0011	0.0021	0.0060	0.0126	0.0219	0.0076	0.0169	0.0325	0.0510
2.3000	0.0001	0.0004	0.0007	0.0010	0.0018	0.0053	0.0113	0.0199	0.0065	0.0147	0.0289	0.0461
2.3500	0.0001	0.0003	0.0006	0.0009	0.0015	0.0047	0.0102	0.0181	0.0055	0.0128	0.0257	0.0417
2.4000	0.0001	0.0003	0.0006	0.0008	0.0013	0.0041	0.0091	0.0165	0.0047	0.0112	0.0229	0.0377
2.4500	0.0001	0.0003	0.0005	0.0008	0.0011	0.0037	0.0082	0.0150	0.0040	0.0097	0.0204	0.0341
2.5000	0.0001	0.0002	0.0005	0.0007	0.0010	0.0032	0.0074	0.0137	0.0034	0.0085	0.0182	0.0308
2.5500	0.0001	0.0002	0.0004	0.0007	0.0008	0.0028	0.0067	0.0124	0.0029	0.0074	0.0162	0.0279
2.6000	0.0001	0.0002	0.0004	0.0006	0.0007	0.0025	0.0060	0.0113	0.0024	0.0065	0.0145	0.0252
2.6500	0.0000	0.0002	0.0004	0.0006	0.0006	0.0022	0.0054	0.0103	0.0020	0.0057	0.0129	0.0228
2.7000	0.0000	0.0002	0.0003	0.0005	0.0005	0.0019	0.0048	0.0094	0.0017	0.0049	0.0115	0.0207
2.7500	0.0000	0.0001	0.0003	0.0005	0.0004	0.0017	0.0044	0.0086	0.0015	0.0043	0.0103	0.0187
2.8000	0.0000	0.0001	0.0003	0.0004	0.0004	0.0015	0.0039	0.0078	0.0012	0.0038	0.0092	0.0170
2.8500	0.0000	0.0001	0.0002	0.0004	0.0003	0.0013	0.0035	0.0071	0.0010	0.0033	0.0082	0.0154
2.9000	0.0000	0.0001	0.0002	0.0004	0.0003	0.0012	0.0032	0.0065	0.0009	0.0029	0.0073	0.0139
2.9500	0.0000	0.0001	0.0002	0.0003	0.0002	0.0010	0.0029	0.0059	0.0007	0.0025	0.0065	0.0126
3.0000	0.0000	0.0001	0.0002	0.0003	0.0002	0.0009	0.0026	0.0054	0.0006	0.0022	0.0058	0.0114

==> anc/Fig7_c.dat <==
0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000
0.050	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000
0.100	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.002	0.001	0.000	0.000
0.150	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.002	0.001	0.000	0.000
0.200	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.001	0.000	0.000
0.250	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.001	0.000	0.000
0.300	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.002	0.000	0.000	0.000	0.004	0.001	0.000	0.000
0.350	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.002	0.000	0.000	0.000	0.005	0.001	0.000	0.000
0.400	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.001	0.000	0.000	0.007	0.002	0.000	0.000
0.450	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.004	0.001	0.000	0.000	0.009	0.002	0.000	0.000
0.500	0.000	0.000	0.000	0.000	0.002	0.000	0.000	0.000	0.005	0.001	0.000	0.000	0.012	0.003	0.000	0.000
0.550	0.000	0.000	0.000	0.000	0.002	0.001	0.000	0.000	0.007	0.002	0.000	0.000	0.017	0.004	0.000	0.000
0.600	0.001	0.000	0.000	0.000	0.003	0.001	0.000	0.000	0.010	0.002	0.000	0.000	0.024	0.005	0.000	0.000
0.650	0.001	0.000	0.000	0.000	0.005	0.001	0.000	0.000	0.015	0.003	0.000	0.000	0.034	0.007	0.000	0.000
0.700	0.002	0.000	0.000	0.000	0.007	0.001	0.000	0.000	0.022	0.004	0.000	0.000	0.049	0.008	0.000	0.000
0.750	0.003	0.000	0.000	0.000	0.011	0.002	0.000	0.000	0.032	0.005	0.000	0.000	0.073	0.011	0.000	0.000
0.800	0.004	0.001	0.000	0.000	0.016	0.002	0.000	0.000	0.048	0.007	0.000	0.000	0.108	0.015	0.001	0.000
0.850	0.007	0.001	0.000	0.000	0.025	0.003	0.000	0.000	0.073	0.009	0.000	0.000	0.163	0.020	0.001	0.000
0.900	0.011	0.001	0.000	0.000	0.039	0.005	0.000	0.000	0.112	0.012	0.000	0.000	0.246	0.026	0.001	0.000
0.950	0.017	0.002	0.000	0.000	0.060	0.007	0.000	0.000	0.171	0.017	0.000	0.000	0.366	0.036	0.001	0.000
1.000	0.028	0.003	0.000	0.000	0.094	0.010	0.000	0.000	0.261	0.024	0.000	0.000	0.523	0.049	0.001	0.000
1.050	0.045	0.004	0.000	0.000	0.147	0.014	0.000	0.000	0.391	0.034	0.001	0.000	0.701	0.068	0.002	0.000
1.100	0.072	0.006	0.000	0.000	0.228	0.020	0.000	0.000	0.559	0.047	0.001	0.000	0.854	0.095	0.002	0.000
1.150	0.115	0.009	0.000	0.000	0.344	0.028	0.000	0.000	0.743	0.068	0.001	0.000	0.946	0.134	0.002	0.000
1.200	0.182	0.014	0.000	0.000	0.503	0.041	0.001	0.000	0.895	0.098	0.001	0.000	0.966	0.192	0.003	0.000
1.250	0.280	0.020	0.000	0.000	0.705	0.061	0.001	0.000	0.981	0.144	0.002	0.000	0.938	0.276	0.004	0.000
1.300	0.412	0.031	0.000	0.000	0.877	0.090	0.001	0.000	1.001	0.213	0.002	0.000	0.888	0.397	0.005	0.000
1.350	0.568	0.048	0.000	0.000	1.005	0.135	0.001	0.000	0.976	0.315	0.003	0.000	0.833	0.559	0.006	0.000
1.400	0.721	0.074	0.000	0.000	1.063	0.204	0.002	0.000	0.930	0.462	0.004	0.000	0.781	0.752	0.008	0.000
1.450	0.845	0.115	0.001	0.000	1.071	0.309	0.002	0.000	0.880	0.653	0.005	0.000	0.735	0.937	0.010	0.000
1.500	0.931	0.179	0.001	0.000	1.050	0.463	0.003	0.000	0.835	0.865	0.007	0.000	0.695	1.060	0.013	0.000
1.550	0.987	0.276	0.001	0.000	1.021	0.665	0.004	0.000	0.796	1.041	0.009	0.000	0.662	1.094	0.017	0.000
1.600	1.028	0.414	0.002	0.000	0.988	0.891	0.005	0.000	0.761	1.130	0.012	0.000	0.632	1.057	0.023	0.000
1.650	1.063	0.596	0.002	0.000	0.956	1.085	0.007	0.000	0.732	1.133	0.016	0.000	0.606	0.986	0.030	0.000
1.700	1.097	0.793	0.003	0.000	0.928	1.197	0.010	0.000	0.705	1.083	0.021	0.000	0.583	0.908	0.040	0.001
1.750	1.130	0.969	0.005	0.000	0.899	1.225	0.014	0.000	0.680	1.010	0.029	0.000	0.560	0.835	0.053	0.001
1.800	1.157	1.092	0.007	0.000	0.866	1.198	0.019	0.000	0.654	0.940	0.040	0.000	0.538	0.772	0.073	0.001
1.850	1.168	1.167	0.010	0.000	0.828	1.146	0.027	0.000	0.628	0.877	0.056	0.000	0.516	0.719	0.100	0.001
1.900	1.155	1.206	0.014	0.000	0.782	1.090	0.038	0.000	0.599	0.823	0.079	0.001	0.494	0.674	0.140	0.001
1.950	1.108	1.233	0.021	0.000	0.727	1.035	0.055	0.000	0.568	0.776	0.112	0.001	0.470	0.635	0.199	0.002
2.000	1.024	1.247	0.032	0.000	0.666	0.983	0.080	0.000	0.533	0.735	0.164	0.001	0.445	0.601	0.286	0.002
2.050	0.908	1.251	0.048	0.000	0.598	0.931	0.118	0.000	0.496	0.697	0.242	0.001	0.420	0.570	0.415	0.002
2.100	0.774	1.237	0.073	0.000	0.528	0.877	0.177	0.001	0.456	0.661	0.361	0.001	0.393	0.541	0.598	0.003
2.150	0.640	1.196	0.114	0.000	0.460	0.817	0.270	0.001	0.416	0.624	0.539	0.002	0.366	0.513	0.837	0.004
2.200	0.517	1.125	0.179	0.000	0.394	0.751	0.415	0.001	0.375	0.586	0.787	0.002	0.338	0.486	1.093	0.005
2.250	0.411	1.022	0.281	0.000	0.335	0.681	0.631	0.001	0.335	0.546	1.079	0.003	0.310	0.458	1.285	0.006
2.300	0.325	0.895	0.444	0.001	0.282	0.606	0.929	0.002	0.296	0.505	1.324	0.004	0.283	0.429	1.342	0.008
2.350	0.255	0.757	0.681	0.001	0.236	0.532	1.252	0.003	0.261	0.462	1.426	0.005	0.256	0.400	1.277	0.011
2.400	0.201	0.623	0.982	0.001	0.197	0.460	1.478	0.003	0.228	0.419	1.383	0.007	0.231	0.370	1.155	0.013
2.450	0.158	0.500	1.279	0.002	0.165	0.392	1.551	0.004	0.198	0.376	1.265	0.009	0.208	0.341	1.025	0.018
2.500	0.125	0.396	1.487	0.002	0.137	0.331	1.493	0.006	0.172	0.334	1.133	0.012	0.186	0.312	0.910	0.023
2.550	0.100	0.311	1.571	0.003	0.115	0.278	1.379	0.008	0.149	0.295	1.015	0.017	0.166	0.284	0.815	0.030
2.600	0.080	0.244	1.569	0.004	0.096	0.232	1.254	0.011	0.129	0.259	0.915	0.023	0.147	0.257	0.738	0.041
2.650	0.064	0.191	1.517	0.006	0.080	0.193	1.138	0.016	0.112	0.226	0.833	0.031	0.131	0.231	0.675	0.055
2.700	0.051	0.150	1.437	0.008	0.067	0.161	1.032	0.022	0.097	0.196	0.764	0.042	0.116	0.207	0.623	0.075
2.750	0.041	0.118	1.336	0.012	0.057	0.134	0.933	0.031	0.084	0.170	0.703	0.059	0.103	0.185	0.576	0.104
2.800	0.034	0.093	1.212	0.018	0.048	0.111	0.836	0.044	0.072	0.146	0.646	0.084	0.091	0.164	0.535	0.145
2.850	0.027	0.074	1.072	0.027	0.041	0.093	0.742	0.064	0.063	0.126	0.592	0.122	0.081	0.146	0.497	0.209
2.900	0.022	0.059	0.921	0.041	0.034	0.077	0.650	0.094	0.054	0.109	0.540	0.181	0.072	0.129	0.461	0.306
2.950	0.018	0.047	0.768	0.063	0.029	0.065	0.562	0.142	0.047	0.094	0.489	0.272	0.064	0.114	0.425	0.454
3.000	0.015	0.038	0.626	0.098	0.025	0.054	0.480	0.219	0.041	0.081	0.439	0.419	0.056	0.101	0.391	0.675
3.050	0.012	0.031	0.499	0.158	0.021	0.046	0.406	0.345	0.036	0.070	0.391	0.649	0.050	0.090	0.357	0.978
3.100	0.010	0.025	0.393	0.256	0.018	0.038	0.340	0.552	0.031	0.061	0.345	0.985	0.045	0.079	0.325	1.315
3.150	0.008	0.020	0.306	0.426	0.016	0.032	0.282	0.876	0.028	0.052	0.302	1.383	0.040	0.070	0.294	1.553
3.200	0.007	0.017	0.238	0.705	0.013	0.028	0.234	1.315	0.024	0.045	0.263	1.675	0.035	0.062	0.265	1.580
3.250	0.006	0.014	0.184	1.122	0.011	0.023	0.193	1.734	0.021	0.040	0.228	1.718	0.031	0.055	0.237	1.439
3.300	0.005	0.011	0.143	1.602	0.010	0.020	0.159	1.913	0.019	0.034	0.197	1.562	0.028	0.049	0.211	1.245
3.350	0.004	0.009	0.111	1.925	0.008	0.017	0.131	1.822	0.016	0.030	0.170	1.350	0.025	0.043	0.188	1.064
3.400	0.003	0.008	0.087	1.996	0.007	0.014	0.108	1.609	0.014	0.026	0.145	1.157	0.022	0.038	0.166	0.917
3.450	0.003	0.006	0.068	1.872	0.006	0.012	0.090	1.389	0.013	0.023	0.125	1.002	0.020	0.034	0.147	0.802
3.500	0.002	0.005	0.054	1.677	0.005	0.011	0.074	1.200	0.011	0.020	0.107	0.878	0.018	0.030	0.129	0.712
3.550	0.002	0.004	0.043	1.469	0.005	0.009	0.062	1.037	0.010	0.018	0.092	0.780	0.016	0.027	0.114	0.639
3.600	0.002	0.004	0.034	1.264	0.004	0.008	0.051	0.895	0.009	0.015	0.079	0.697	0.014	0.024	0.100	0.579
3.650	0.001	0.003	0.027	1.068	0.003	0.007	0.043	0.770	0.008	0.014	0.068	0.624	0.013	0.021	0.088	0.527
3.700	0.001	0.002	0.022	0.885	0.003	0.006	0.036	0.657	0.007	0.012	0.058	0.557	0.012	0.019	0.078	0.481
3.750	0.001	0.002	0.018	0.719	0.003	0.005	0.030	0.555	0.006	0.010	0.050	0.495	0.011	0.017	0.068	0.438
3.800	0.001	0.002	0.014	0.573	0.002	0.004	0.025	0.465	0.005	0.009	0.043	0.438	0.009	0.015	0.060	0.398
3.850	0.001	0.001	0.011	0.450	0.002	0.004	0.021	0.387	0.005	0.008	0.037	0.384	0.009	0.014	0.053	0.360
3.900	0.001	0.001	0.009	0.349	0.002	0.003	0.018	0.319	0.004	0.007	0.032	0.335	0.008	0.012	0.047	0.324
3.950	0.000	0.001	0.008	0.269	0.001	0.003	0.015	0.262	0.004	0.006	0.028	0.291	0.007	0.011	0.041	0.290
4.000	0.000	0.001	0.006	0.207	0.001	0.002	0.013	0.215	0.003	0.006	0.024	0.251	0.006	0.010	0.036	0.259
4.050	0.000	0.001	0.005	0.159	0.001	0.002	0.011	0.175	0.003	0.005	0.021	0.215	0.006	0.009	0.032	0.230
4.100	0.000	0.001	0.004	0.122	0.001	0.002	0.009	0.143	0.003	0.004	0.018	0.184	0.005	0.008	0.029	0.203
4.150	0.000	0.001	0.003	0.094	0.001	0.002	0.008	0.117	0.002	0.004	0.016	0.157	0.005	0.007	0.025	0.179
4.200	0.000	0.000	0.003	0.073	0.001	0.001	0.007	0.096	0.002	0.003	0.014	0.134	0.004	0.006	0.022	0.158
4.250	0.000	0.000	0.002	0.057	0.001	0.001	0.006	0.079	0.002	0.003	0.012	0.114	0.004	0.006	0.020	0.138
4.300	0.000	0.000	0.002	0.044	0.001	0.001	0.005	0.065	0.002	0.003	0.011	0.097	0.003	0.005	0.018	0.121
4.350	0.000	0.000	0.002	0.035	0.000	0.001	0.004	0.054	0.001	0.002	0.009	0.083	0.003	0.005	0.016	0.106
4.400	0.000	0.000	0.001	0.027	0.000	0.001	0.004	0.044	0.001	0.002	0.008	0.070	0.003	0.004	0.014	0.093
4.450	0.000	0.000	0.001	0.022	0.000	0.001	0.003	0.037	0.001	0.002	0.007	0.060	0.002	0.004	0.012	0.081
4.500	0.000	0.000	0.001	0.017	0.000	0.001	0.003	0.031	0.001	0.002	0.006	0.051	0.002	0.003	0.011	0.071
4.550	0.000	0.000	0.001	0.014	0.000	0.001	0.002	0.025	0.001	0.001	0.005	0.044	0.002	0.003	0.010	0.062
4.600	0.000	0.000	0.001	0.011	0.000	0.000	0.002	0.021	0.001	0.001	0.005	0.038	0.002	0.003	0.009	0.055
4.650	0.000	0.000	0.001	0.009	0.000	0.000	0.002	0.018	0.001	0.001	0.004	0.032	0.002	0.003	0.008	0.048
4.700	0.000	0.000	0.000	0.007	0.000	0.000	0.001	0.015	0.001	0.001	0.004	0.028	0.002	0.002	0.007	0.042
4.750	0.000	0.000	0.000	0.006	0.000	0.000	0.001	0.013	0.001	0.001	0.003	0.024	0.001	0.002	0.006	0.037
4.800	0.000	0.000	0.000	0.005	0.000	0.000	0.001	0.011	0.001	0.001	0.003	0.021	0.001	0.002	0.006	0.032
4.850	0.000	0.000	0.000	0.004	0.000	0.000	0.001	0.009	0.000	0.001	0.003	0.018	0.001	0.002	0.005	0.028
4.900	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.008	0.000	0.001	0.002	0.015	0.001	0.002	0.005	0.025
4.950	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.006	0.000	0.001	0.002	0.013	0.001	0.001	0.004	0.022
5.000	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.005	0.000	0.001	0.002	0.012	0.001	0.001	0.004	0.019

==> anc/Fig7_g.dat <==
0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000
0.050	0.001	0.000	0.000	0.000	0.003	0.000	0.000	0.000	0.009	0.001	0.000	0.000	0.018	0.002	0.000	0.000
0.100	0.003	0.000	0.000	0.000	0.010	0.001	0.000	0.000	0.028	0.002	0.000	0.000	0.061	0.005	0.000	0.000
0.150	0.006	0.000	0.000	0.000	0.024	0.002	0.000	0.000	0.071	0.004	0.000	0.000	0.175	0.008	0.000	0.000
0.200	0.011	0.001	0.000	0.000	0.050	0.003	0.000	0.000	0.167	0.007	0.000	0.000	0.480	0.014	0.000	0.000
0.250	0.020	0.001	0.000	0.000	0.099	0.005	0.000	0.000	0.371	0.011	0.000	0.000	1.044	0.022	0.000	0.000
0.300	0.036	0.002	0.000	0.000	0.187	0.007	0.000	0.000	0.695	0.017	0.000	0.000	1.269	0.034	0.001	0.000
0.350	0.063	0.003	0.000	0.000	0.329	0.011	0.000	0.000	0.943	0.025	0.000	0.000	1.043	0.051	0.001	0.000
0.400	0.112	0.004	0.000	0.000	0.518	0.016	0.000	0.000	0.965	0.037	0.000	0.000	0.814	0.076	0.001	0.000
0.450	0.197	0.006	0.000	0.000	0.702	0.023	0.000	0.000	0.866	0.054	0.001	0.000	0.664	0.114	0.001	0.000
0.500	0.328	0.009	0.000	0.000	0.817	0.033	0.000	0.000	0.758	0.080	0.001	0.000	0.567	0.169	0.002	0.000
0.550	0.490	0.014	0.000	0.000	0.841	0.048	0.000	0.000	0.667	0.117	0.001	0.000	0.502	0.251	0.002	0.000
0.600	0.633	0.020	0.000	0.000	0.804	0.070	0.001	0.000	0.597	0.174	0.001	0.000	0.456	0.368	0.003	0.000
0.650	0.703	0.030	0.000	0.000	0.743	0.102	0.001	0.000	0.545	0.258	0.002	0.000	0.424	0.517	0.004	0.000
0.700	0.707	0.046	0.000	0.000	0.685	0.150	0.001	0.000	0.505	0.375	0.002	0.000	0.399	0.681	0.005	0.000
0.750	0.680	0.069	0.000	0.000	0.635	0.222	0.001	0.000	0.475	0.527	0.003	0.000	0.381	0.812	0.006	0.000
0.800	0.646	0.105	0.000	0.000	0.595	0.325	0.001	0.000	0.452	0.693	0.004	0.000	0.367	0.867	0.008	0.000
0.850	0.617	0.160	0.000	0.000	0.566	0.464	0.002	0.000	0.436	0.826	0.005	0.000	0.356	0.846	0.010	0.000
0.900	0.597	0.242	0.000	0.000	0.545	0.627	0.002	0.000	0.423	0.883	0.006	0.000	0.347	0.778	0.013	0.000
0.950	0.588	0.357	0.001	0.000	0.530	0.780	0.003	0.000	0.414	0.865	0.008	0.000	0.341	0.697	0.017	0.000
1.000	0.585	0.504	0.001	0.000	0.521	0.877	0.004	0.000	0.407	0.803	0.010	0.000	0.337	0.621	0.021	0.000
1.050	0.593	0.655	0.002	0.000	0.514	0.901	0.006	0.000	0.403	0.728	0.013	0.000	0.334	0.558	0.027	0.000
1.100	0.598	0.769	0.002	0.000	0.514	0.865	0.007	0.000	0.401	0.658	0.017	0.000	0.332	0.507	0.036	0.001
1.150	0.622	0.819	0.003	0.000	0.515	0.807	0.010	0.000	0.401	0.600	0.022	0.000	0.330	0.468	0.046	0.001
1.200	0.648	0.819	0.004	0.000	0.517	0.747	0.013	0.000	0.401	0.554	0.029	0.000	0.330	0.436	0.061	0.001
1.250	0.676	0.792	0.005	0.000	0.521	0.696	0.017	0.000	0.402	0.520	0.038	0.000	0.330	0.413	0.081	0.001
1.300	0.706	0.761	0.007	0.000	0.526	0.657	0.023	0.000	0.403	0.495	0.051	0.000	0.331	0.396	0.109	0.001
1.350	0.735	0.737	0.010	0.000	0.530	0.627	0.031	0.000	0.406	0.476	0.070	0.000	0.331	0.384	0.147	0.002
1.400	0.758	0.723	0.014	0.000	0.532	0.607	0.043	0.000	0.408	0.463	0.096	0.001	0.333	0.374	0.201	0.002
1.450	0.771	0.720	0.021	0.000	0.532	0.593	0.060	0.000	0.410	0.453	0.134	0.001	0.333	0.368	0.275	0.002
1.500	0.770	0.726	0.030	0.000	0.529	0.584	0.084	0.000	0.410	0.447	0.188	0.001	0.334	0.363	0.377	0.003
1.550	0.752	0.740	0.043	0.000	0.520	0.579	0.119	0.000	0.409	0.443	0.266	0.001	0.335	0.360	0.507	0.003
1.600	0.718	0.757	0.063	0.000	0.507	0.577	0.171	0.001	0.407	0.440	0.379	0.002	0.335	0.358	0.660	0.004
1.650	0.668	0.774	0.094	0.000	0.487	0.575	0.248	0.001	0.402	0.438	0.530	0.002	0.334	0.356	0.806	0.005
1.700	0.605	0.790	0.141	0.000	0.462	0.572	0.361	0.001	0.395	0.437	0.713	0.003	0.333	0.355	0.911	0.006
1.750	0.536	0.799	0.214	0.000	0.431	0.568	0.517	0.001	0.384	0.435	0.892	0.003	0.330	0.354	0.940	0.008
1.800	0.465	0.797	0.324	0.000	0.397	0.560	0.716	0.002	0.372	0.432	1.013	0.004	0.326	0.353	0.904	0.010
1.850	0.398	0.779	0.482	0.001	0.360	0.548	0.919	0.002	0.356	0.429	1.037	0.005	0.321	0.352	0.832	0.012
1.900	0.336	0.745	0.683	0.001	0.323	0.531	1.065	0.003	0.338	0.423	0.986	0.006	0.314	0.350	0.751	0.015
1.950	0.281	0.695	0.889	0.001	0.286	0.508	1.112	0.004	0.318	0.416	0.899	0.008	0.306	0.348	0.675	0.019
2.000	0.233	0.631	1.034	0.001	0.251	0.479	1.072	0.005	0.297	0.407	0.808	0.011	0.296	0.345	0.607	0.024
2.050	0.193	0.559	1.089	0.002	0.219	0.446	0.992	0.006	0.274	0.394	0.726	0.015	0.284	0.340	0.553	0.031
2.100	0.159	0.484	1.071	0.002	0.190	0.409	0.907	0.008	0.251	0.379	0.660	0.018	0.271	0.334	0.509	0.039
2.150	0.131	0.412	1.024	0.003	0.163	0.371	0.834	0.010	0.228	0.362	0.610	0.023	0.257	0.327	0.476	0.051
2.200	0.107	0.346	0.977	0.004	0.140	0.332	0.778	0.014	0.205	0.341	0.572	0.031	0.242	0.319	0.451	0.067
2.250	0.090	0.287	0.941	0.006	0.120	0.292	0.736	0.019	0.184	0.320	0.545	0.041	0.227	0.308	0.432	0.089
2.300	0.074	0.236	0.918	0.009	0.103	0.256	0.705	0.025	0.164	0.296	0.524	0.055	0.211	0.296	0.417	0.119
2.350	0.061	0.194	0.905	0.012	0.088	0.222	0.681	0.035	0.146	0.272	0.509	0.075	0.195	0.283	0.407	0.161
2.400	0.050	0.158	0.895	0.017	0.076	0.191	0.662	0.048	0.129	0.248	0.497	0.103	0.179	0.269	0.398	0.220
2.450	0.041	0.129	0.885	0.025	0.065	0.164	0.644	0.067	0.114	0.224	0.486	0.145	0.164	0.253	0.391	0.303
2.500	0.034	0.105	0.868	0.036	0.056	0.140	0.624	0.095	0.101	0.201	0.476	0.205	0.149	0.237	0.386	0.418
2.550	0.028	0.086	0.839	0.054	0.048	0.120	0.602	0.136	0.089	0.180	0.467	0.295	0.136	0.221	0.380	0.570
2.600	0.023	0.070	0.796	0.080	0.041	0.102	0.576	0.199	0.078	0.160	0.455	0.425	0.123	0.204	0.374	0.750
2.650	0.020	0.057	0.738	0.122	0.035	0.087	0.544	0.294	0.069	0.141	0.442	0.606	0.111	0.188	0.368	0.925
2.700	0.016	0.047	0.667	0.188	0.030	0.074	0.508	0.439	0.061	0.125	0.427	0.829	0.100	0.172	0.361	1.043
2.750	0.014	0.039	0.586	0.293	0.026	0.063	0.467	0.643	0.054	0.110	0.409	1.051	0.090	0.157	0.353	1.067
2.800	0.011	0.032	0.502	0.457	0.023	0.054	0.424	0.900	0.047	0.097	0.389	1.188	0.081	0.142	0.344	1.013
2.850	0.009	0.026	0.422	0.693	0.020	0.046	0.379	1.151	0.042	0.085	0.367	1.197	0.073	0.129	0.333	0.919
2.900	0.008	0.022	0.348	0.977	0.017	0.040	0.335	1.300	0.037	0.075	0.343	1.115	0.065	0.116	0.321	0.818
2.950	0.007	0.018	0.284	1.234	0.015	0.034	0.293	1.303	0.032	0.066	0.317	0.998	0.059	0.105	0.307	0.725
3.000	0.006	0.015	0.229	1.351	0.013	0.029	0.254	1.215	0.029	0.058	0.291	0.880	0.053	0.094	0.292	0.649
3.050	0.005	0.012	0.184	1.338	0.011	0.025	0.218	1.096	0.025	0.051	0.265	0.783	0.047	0.084	0.276	0.587
3.100	0.004	0.010	0.147	1.262	0.010	0.022	0.185	0.987	0.022	0.044	0.238	0.707	0.042	0.076	0.259	0.539
3.150	0.003	0.009	0.118	1.178	0.008	0.019	0.157	0.901	0.020	0.039	0.213	0.651	0.038	0.068	0.242	0.502
3.200	0.003	0.007	0.095	1.107	0.007	0.016	0.133	0.835	0.018	0.034	0.190	0.608	0.034	0.061	0.224	0.474
3.250	0.002	0.006	0.076	1.053	0.006	0.014	0.113	0.785	0.016	0.030	0.168	0.576	0.031	0.055	0.207	0.452
3.300	0.002	0.005	0.061	1.008	0.006	0.012	0.095	0.744	0.014	0.027	0.148	0.552	0.028	0.049	0.189	0.436
3.350	0.002	0.004	0.049	0.965	0.005	0.010	0.080	0.708	0.012	0.024	0.130	0.531	0.025	0.044	0.172	0.423
3.400	0.001	0.004	0.040	0.917	0.004	0.009	0.068	0.671	0.011	0.021	0.114	0.512	0.023	0.039	0.156	0.411
3.450	0.001	0.003	0.032	0.859	0.004	0.008	0.057	0.632	0.010	0.018	0.099	0.494	0.020	0.035	0.141	0.401
3.500	0.001	0.002	0.026	0.789	0.003	0.007	0.049	0.591	0.009	0.016	0.087	0.475	0.018	0.032	0.127	0.390
3.550	0.001	0.002	0.021	0.705	0.003	0.006	0.041	0.546	0.008	0.014	0.076	0.454	0.017	0.029	0.114	0.380
3.600	0.001	0.002	0.017	0.614	0.002	0.005	0.035	0.497	0.007	0.013	0.066	0.432	0.015	0.026	0.103	0.368
3.650	0.001	0.002	0.014	0.520	0.002	0.004	0.030	0.446	0.006	0.011	0.057	0.407	0.014	0.023	0.092	0.356
3.700	0.001	0.001	0.012	0.430	0.002	0.004	0.025	0.394	0.006	0.010	0.050	0.380	0.012	0.021	0.082	0.342
3.750	0.000	0.001	0.010	0.348	0.002	0.003	0.022	0.345	0.005	0.009	0.044	0.352	0.011	0.019	0.073	0.327
3.800	0.000	0.001	0.008	0.279	0.001	0.003	0.018	0.298	0.004	0.008	0.038	0.323	0.010	0.017	0.065	0.311
3.850	0.000	0.001	0.007	0.220	0.001	0.003	0.016	0.254	0.004	0.007	0.033	0.293	0.009	0.015	0.058	0.294
3.900	0.000	0.001	0.005	0.174	0.001	0.002	0.014	0.216	0.004	0.006	0.029	0.264	0.008	0.014	0.052	0.276
3.950	0.000	0.001	0.005	0.137	0.001	0.002	0.012	0.182	0.003	0.006	0.026	0.236	0.008	0.012	0.046	0.257
4.000	0.000	0.000	0.004	0.107	0.001	0.002	0.010	0.152	0.003	0.005	0.023	0.209	0.007	0.011	0.042	0.238
4.050	0.000	0.000	0.003	0.084	0.001	0.002	0.009	0.127	0.003	0.005	0.020	0.184	0.006	0.010	0.037	0.218
4.100	0.000	0.000	0.003	0.066	0.001	0.001	0.007	0.106	0.002	0.004	0.017	0.161	0.006	0.009	0.033	0.199
4.150	0.000	0.000	0.002	0.053	0.001	0.001	0.006	0.089	0.002	0.004	0.015	0.140	0.005	0.008	0.030	0.181
4.200	0.000	0.000	0.002	0.042	0.001	0.001	0.006	0.074	0.002	0.003	0.013	0.122	0.005	0.008	0.027	0.164
4.250	0.000	0.000	0.002	0.033	0.000	0.001	0.005	0.062	0.002	0.003	0.012	0.106	0.004	0.007	0.024	0.148
4.300	0.000	0.000	0.001	0.027	0.000	0.001	0.004	0.052	0.001	0.003	0.011	0.092	0.004	0.006	0.021	0.132
4.350	0.000	0.000	0.001	0.021	0.000	0.001	0.004	0.043	0.001	0.002	0.009	0.079	0.004	0.006	0.019	0.118
4.400	0.000	0.000	0.001	0.017	0.000	0.001	0.003	0.037	0.001	0.002	0.008	0.069	0.003	0.005	0.017	0.105
4.450	0.000	0.000	0.001	0.014	0.000	0.001	0.003	0.031	0.001	0.002	0.007	0.059	0.003	0.005	0.015	0.094
4.500	0.000	0.000	0.001	0.011	0.000	0.000	0.002	0.026	0.001	0.002	0.006	0.051	0.003	0.004	0.014	0.083
4.550	0.000	0.000	0.001	0.009	0.000	0.000	0.002	0.022	0.001	0.001	0.006	0.044	0.002	0.004	0.012	0.074
4.600	0.000	0.000	0.000	0.007	0.000	0.000	0.002	0.019	0.001	0.001	0.005	0.039	0.002	0.004	0.011	0.066
4.650	0.000	0.000	0.000	0.006	0.000	0.000	0.002	0.016	0.001	0.001	0.005	0.033	0.002	0.003	0.010	0.058
4.700	0.000	0.000	0.000	0.005	0.000	0.000	0.001	0.013	0.001	0.001	0.004	0.029	0.002	0.003	0.009	0.052
4.750	0.000	0.000	0.000	0.004	0.000	0.000	0.001	0.011	0.001	0.001	0.004	0.025	0.002	0.003	0.008	0.046
4.800	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.010	0.001	0.001	0.003	0.022	0.002	0.002	0.007	0.041
4.850	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.008	0.000	0.001	0.003	0.019	0.001	0.002	0.007	0.036
4.900	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.007	0.000	0.001	0.003	0.017	0.001	0.002	0.006	0.032
4.950	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.006	0.000	0.001	0.002	0.015	0.001	0.002	0.005	0.029
5.000	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.005	0.000	0.001	0.002	0.013	0.001	0.002	0.005	0.025

==> anc/Fig7_q.dat <==
-0.500	0.003	0.000	0.000	0.000	0.005	0.000	0.000	0.000	0.009	0.001	0.000	0.000	0.014	0.001	0.000	0.000
-0.450	0.003	0.000	0.000	0.000	0.006	0.000	0.000	0.000	0.011	0.001	0.000	0.000	0.017	0.002	0.000	0.000
-0.400	0.004	0.000	0.000	0.000	0.008	0.001	0.000	0.000	0.014	0.001	0.000	0.000	0.022	0.002	0.000	0.000
-0.350	0.006	0.000	0.000	0.000	0.010	0.001	0.000	0.000	0.018	0.001	0.000	0.000	0.028	0.002	0.000	0.000
-0.300	0.008	0.000	0.000	0.000	0.014	0.001	0.000	0.000	0.024	0.001	0.000	0.000	0.037	0.002	0.000	0.000
-0.250	0.011	0.000	0.000	0.000	0.019	0.001	0.000	0.000	0.033	0.002	0.000	0.000	0.050	0.003	0.000	0.000
-0.200	0.016	0.000	0.000	0.000	0.026	0.001	0.000	0.000	0.047	0.002	0.000	0.000	0.072	0.004	0.000	0.000
-0.150	0.023	0.001	0.000	0.000	0.038	0.001	0.000	0.000	0.069	0.002	0.000	0.000	0.109	0.004	0.000	0.000
-0.100	0.036	0.001	0.000	0.000	0.059	0.002	0.000	0.000	0.109	0.003	0.000	0.000	0.176	0.006	0.000	0.000
-0.050	0.058	0.001	0.000	0.000	0.097	0.002	0.000	0.000	0.187	0.004	0.000	0.000	0.319	0.007	0.000	0.000
0.000	0.100	0.001	0.000	0.000	0.172	0.003	0.000	0.000	0.361	0.005	0.000	0.000	0.660	0.009	0.000	0.000
0.050	0.182	0.002	0.000	0.000	0.341	0.003	0.000	0.000	0.800	0.006	0.000	0.000	1.608	0.011	0.000	0.000
0.100	0.358	0.002	0.000	0.000	0.760	0.004	0.000	0.000	1.953	0.008	0.000	0.000	3.383	0.014	0.000	0.000
0.150	0.727	0.002	0.000	0.000	1.731	0.006	0.000	0.000	3.170	0.010	0.000	0.000	2.754	0.018	0.000	0.000
0.200	1.337	0.004	0.000	0.000	2.677	0.007	0.000	0.000	2.323	0.013	0.000	0.000	1.554	0.023	0.000	0.000
0.250	1.817	0.005	0.000	0.000	2.311	0.010	0.000	0.000	1.471	0.017	0.000	0.000	0.990	0.030	0.000	0.000
0.300	1.792	0.007	0.000	0.000	1.661	0.013	0.000	0.000	1.041	0.023	0.000	0.000	0.730	0.040	0.001	0.000
0.350	1.541	0.010	0.000	0.000	1.248	0.018	0.000	0.000	0.814	0.031	0.000	0.000	0.591	0.053	0.001	0.000
0.400	1.325	0.014	0.000	0.000	1.003	0.025	0.000	0.000	0.681	0.042	0.000	0.000	0.509	0.073	0.001	0.000
0.450	1.173	0.020	0.000	0.000	0.849	0.035	0.000	0.000	0.594	0.059	0.000	0.000	0.453	0.102	0.001	0.000
0.500	1.068	0.030	0.000	0.000	0.745	0.049	0.000	0.000	0.534	0.084	0.000	0.000	0.414	0.145	0.001	0.000
0.550	0.996	0.045	0.000	0.000	0.668	0.073	0.000	0.000	0.488	0.123	0.001	0.000	0.384	0.215	0.001	0.000
0.600	0.938	0.069	0.000	0.000	0.603	0.109	0.000	0.000	0.451	0.188	0.001	0.000	0.360	0.332	0.002	0.000
0.650	0.884	0.109	0.000	0.000	0.552	0.170	0.000	0.000	0.421	0.296	0.001	0.000	0.339	0.528	0.002	0.000
0.700	0.828	0.175	0.000	0.000	0.508	0.273	0.000	0.000	0.393	0.485	0.001	0.000	0.321	0.862	0.002	0.000
0.750	0.762	0.292	0.000	0.000	0.466	0.458	0.001	0.000	0.368	0.826	0.001	0.000	0.304	1.398	0.003	0.000
0.800	0.684	0.498	0.000	0.000	0.426	0.800	0.001	0.000	0.344	1.400	0.002	0.000	0.287	2.005	0.004	0.000
0.850	0.600	0.854	0.000	0.000	0.386	1.387	0.001	0.000	0.321	2.102	0.002	0.000	0.272	2.220	0.005	0.000
0.900	0.512	1.393	0.001	0.000	0.347	2.138	0.001	0.000	0.298	2.369	0.003	0.000	0.256	1.898	0.006	0.000
0.950	0.428	1.957	0.000	0.000	0.309	2.483	0.002	0.000	0.275	2.027	0.004	0.000	0.241	1.457	0.007	0.000
1.000	0.350	2.183	0.000	0.000	0.272	2.172	0.002	0.000	0.253	1.545	0.005	0.000	0.226	1.106	0.009	0.000
1.050	0.282	2.023	0.001	0.000	0.238	1.686	0.003	0.000	0.231	1.175	0.006	0.000	0.211	0.866	0.011	0.000
1.100	0.226	1.735	0.002	0.000	0.206	1.304	0.004	0.000	0.210	0.927	0.008	0.000	0.197	0.703	0.014	0.000
1.150	0.180	1.467	0.003	0.000	0.178	1.041	0.006	0.000	0.189	0.760	0.010	0.000	0.182	0.590	0.018	0.000
1.200	0.143	1.248	0.004	0.000	0.153	0.857	0.008	0.000	0.170	0.643	0.013	0.000	0.168	0.509	0.023	0.000
1.250	0.114	1.064	0.005	0.000	0.131	0.722	0.010	0.000	0.151	0.557	0.017	0.000	0.155	0.450	0.031	0.000
1.300	0.091	0.902	0.007	0.000	0.111	0.616	0.014	0.000	0.135	0.490	0.023	0.000	0.142	0.402	0.041	0.000
1.350	0.073	0.756	0.010	0.000	0.095	0.529	0.019	0.000	0.119	0.436	0.032	0.000	0.129	0.364	0.054	0.001
1.400	0.059	0.625	0.015	0.000	0.080	0.454	0.026	0.000	0.105	0.389	0.043	0.000	0.118	0.331	0.074	0.001
1.450	0.047	0.509	0.022	0.000	0.068	0.389	0.037	0.000	0.093	0.348	0.060	0.000	0.107	0.303	0.103	0.001
1.500	0.038	0.409	0.033	0.000	0.058	0.332	0.053	0.000	0.082	0.311	0.086	0.000	0.097	0.277	0.146	0.001
1.550	0.031	0.326	0.049	0.000	0.049	0.282	0.078	0.000	0.072	0.277	0.126	0.001	0.088	0.254	0.212	0.001
1.600	0.026	0.258	0.076	0.000	0.042	0.239	0.116	0.000	0.063	0.246	0.188	0.001	0.079	0.232	0.319	0.002
1.650	0.021	0.204	0.120	0.000	0.036	0.202	0.179	0.000	0.055	0.217	0.293	0.001	0.071	0.212	0.495	0.002
1.700	0.017	0.160	0.197	0.000	0.031	0.170	0.287	0.000	0.048	0.192	0.473	0.001	0.064	0.193	0.792	0.002
1.750	0.014	0.127	0.333	0.000	0.026	0.143	0.480	0.001	0.042	0.169	0.793	0.001	0.058	0.175	1.265	0.003
1.800	0.012	0.100	0.585	0.000	0.022	0.120	0.838	0.001	0.037	0.148	1.344	0.002	0.052	0.158	1.868	0.004
1.850	0.010	0.079	1.050	0.000	0.019	0.101	1.482	0.001	0.033	0.129	2.089	0.002	0.046	0.143	2.243	0.004
1.900	0.008	0.063	1.814	0.000	0.016	0.085	2.368	0.001	0.029	0.113	2.529	0.003	0.042	0.129	2.081	0.005
1.950	0.007	0.050	2.593	0.000	0.014	0.072	2.820	0.002	0.025	0.099	2.271	0.003	0.037	0.116	1.655	0.007
2.000	0.006	0.040	2.726	0.000	0.012	0.060	2.428	0.002	0.022	0.086	1.740	0.004	0.034	0.104	1.264	0.009
2.050	0.005	0.032	2.286	0.001	0.010	0.051	1.819	0.003	0.019	0.075	1.304	0.006	0.030	0.094	0.981	0.011
2.100	0.004	0.026	1.780	0.002	0.009	0.043	1.352	0.004	0.017	0.065	1.007	0.007	0.027	0.084	0.785	0.014
2.150	0.003	0.021	1.376	0.002	0.008	0.037	1.036	0.005	0.015	0.057	0.804	0.009	0.024	0.075	0.648	0.018
2.200	0.003	0.017	1.074	0.003	0.007	0.031	0.817	0.007	0.013	0.050	0.664	0.012	0.022	0.067	0.549	0.023
2.250	0.002	0.014	0.842	0.004	0.006	0.026	0.657	0.009	0.012	0.043	0.560	0.016	0.020	0.060	0.476	0.030
2.300	0.002	0.011	0.660	0.006	0.005	0.023	0.534	0.013	0.010	0.038	0.479	0.022	0.018	0.054	0.417	0.039
2.350	0.002	0.009	0.516	0.009	0.004	0.019	0.436	0.017	0.009	0.033	0.412	0.030	0.016	0.048	0.370	0.052
2.400	0.001	0.008	0.401	0.013	0.004	0.016	0.358	0.024	0.008	0.029	0.355	0.040	0.014	0.043	0.329	0.070
2.450	0.001	0.006	0.311	0.019	0.003	0.014	0.294	0.034	0.007	0.025	0.307	0.056	0.013	0.038	0.294	0.097
2.500	0.001	0.005	0.241	0.029	0.003	0.012	0.241	0.049	0.006	0.022	0.265	0.080	0.012	0.034	0.263	0.136
2.550	0.001	0.004	0.187	0.043	0.002	0.010	0.199	0.071	0.006	0.019	0.229	0.116	0.010	0.031	0.235	0.198
2.600	0.001	0.004	0.145	0.068	0.002	0.009	0.164	0.107	0.005	0.017	0.197	0.174	0.009	0.027	0.210	0.294
2.650	0.001	0.003	0.112	0.108	0.002	0.008	0.135	0.165	0.004	0.015	0.170	0.268	0.008	0.025	0.187	0.451
2.700	0.000	0.003	0.087	0.179	0.002	0.007	0.112	0.265	0.004	0.013	0.146	0.432	0.008	0.022	0.167	0.715
2.750	0.000	0.002	0.068	0.310	0.001	0.006	0.093	0.448	0.004	0.012	0.126	0.730	0.007	0.020	0.148	1.149
2.800	0.000	0.002	0.054	0.564	0.001	0.005	0.077	0.797	0.003	0.010	0.108	1.260	0.006	0.018	0.132	1.752
2.850	0.000	0.001	0.042	1.074	0.001	0.004	0.064	1.469	0.003	0.009	0.093	2.063	0.006	0.016	0.117	2.256
2.900	0.000	0.001	0.033	2.035	0.001	0.004	0.054	2.519	0.002	0.008	0.080	2.694	0.005	0.014	0.104	2.237
2.950	0.000	0.001	0.026	3.092	0.001	0.003	0.045	3.156	0.002	0.007	0.069	2.509	0.005	0.013	0.092	1.826
3.000	0.000	0.001	0.021	3.152	0.001	0.003	0.038	2.669	0.002	0.006	0.060	1.901	0.004	0.011	0.081	1.392
3.050	0.000	0.001	0.017	2.402	0.001	0.002	0.031	1.905	0.002	0.005	0.051	1.391	0.004	0.010	0.072	1.065
3.100	0.000	0.001	0.014	1.721	0.001	0.002	0.027	1.356	0.002	0.005	0.044	1.048	0.003	0.009	0.064	0.841
3.150	0.000	0.001	0.011	1.249	0.000	0.002	0.022	1.002	0.001	0.004	0.038	0.821	0.003	0.008	0.057	0.685
3.200	0.000	0.000	0.009	0.930	0.000	0.002	0.019	0.766	0.001	0.004	0.033	0.663	0.003	0.008	0.050	0.573
3.250	0.000	0.000	0.007	0.702	0.000	0.001	0.016	0.599	0.001	0.003	0.029	0.549	0.003	0.007	0.045	0.489
3.300	0.000	0.000	0.006	0.534	0.000	0.001	0.014	0.474	0.001	0.003	0.025	0.460	0.002	0.006	0.039	0.424
3.350	0.000	0.000	0.005	0.406	0.000	0.001	0.012	0.378	0.001	0.003	0.022	0.388	0.002	0.006	0.035	0.371
3.400	0.000	0.000	0.004	0.309	0.000	0.001	0.010	0.304	0.001	0.002	0.019	0.328	0.002	0.005	0.031	0.326
3.450	0.000	0.000	0.003	0.236	0.000	0.001	0.008	0.245	0.001	0.002	0.017	0.279	0.002	0.004	0.028	0.287
3.500	0.000	0.000	0.003	0.180	0.000	0.001	0.007	0.199	0.001	0.002	0.014	0.237	0.002	0.004	0.025	0.253
3.550	0.000	0.000	0.002	0.137	0.000	0.001	0.006	0.161	0.001	0.002	0.013	0.201	0.001	0.004	0.022	0.224
3.600	0.000	0.000	0.002	0.105	0.000	0.001	0.005	0.131	0.001	0.001	0.011	0.171	0.001	0.003	0.019	0.197
3.650	0.000	0.000	0.002	0.081	0.000	0.000	0.005	0.107	0.000	0.001	0.010	0.145	0.001	0.003	0.017	0.174
3.700	0.000	0.000	0.001	0.062	0.000	0.000	0.004	0.088	0.000	0.001	0.008	0.124	0.001	0.003	0.015	0.153
3.750	0.000	0.000	0.001	0.048	0.000	0.000	0.003	0.073	0.000	0.001	0.007	0.105	0.001	0.002	0.014	0.134
3.800	0.000	0.000	0.001	0.037	0.000	0.000	0.003	0.060	0.000	0.001	0.006	0.090	0.001	0.002	0.012	0.118
3.850	0.000	0.000	0.001	0.029	0.000	0.000	0.003	0.049	0.000	0.001	0.006	0.077	0.001	0.002	0.011	0.104
3.900	0.000	0.000	0.001	0.023	0.000	0.000	0.002	0.041	0.000	0.001	0.005	0.065	0.001	0.002	0.010	0.091
3.950	0.000	0.000	0.000	0.018	0.000	0.000	0.002	0.034	0.000	0.001	0.004	0.056	0.001	0.002	0.009	0.080
4.000	0.000	0.000	0.000	0.014	0.000	0.000	0.002	0.028	0.000	0.001	0.004	0.048	0.001	0.002	0.008	0.070
4.050	0.000	0.000	0.000	0.011	0.000	0.000	0.001	0.024	0.000	0.001	0.003	0.041	0.001	0.001	0.007	0.062
4.100	0.000	0.000	0.000	0.009	0.000	0.000	0.001	0.020	0.000	0.000	0.003	0.035	0.001	0.001	0.006	0.054
4.150	0.000	0.000	0.000	0.007	0.000	0.000	0.001	0.017	0.000	0.000	0.003	0.030	0.000	0.001	0.006	0.048
4.200	0.000	0.000	0.000	0.006	0.000	0.000	0.001	0.014	0.000	0.000	0.002	0.026	0.000	0.001	0.005	0.042
4.250	0.000	0.000	0.000	0.005	0.000	0.000	0.001	0.012	0.000	0.000	0.002	0.022	0.000	0.001	0.005	0.037
4.300	0.000	0.000	0.000	0.004	0.000	0.000	0.001	0.010	0.000	0.000	0.002	0.019	0.000	0.001	0.004	0.033
4.350	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.008	0.000	0.000	0.002	0.017	0.000	0.001	0.004	0.029
4.400	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.007	0.000	0.000	0.001	0.015	0.000	0.001	0.003	0.025
4.450	0.000	0.000	0.000	0.002	0.000	0.000	0.000	0.006	0.000	0.000	0.001	0.013	0.000	0.001	0.003	0.023
4.500	0.000	0.000	0.000	0.002	0.000	0.000	0.000	0.005	0.000	0.000	0.001	0.011	0.000	0.001	0.003	0.020
4.550	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.004	0.000	0.000	0.001	0.010	0.000	0.001	0.002	0.018
4.600	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.004	0.000	0.000	0.001	0.008	0.000	0.001	0.002	0.016
4.650	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.007	0.000	0.000	0.002	0.014
4.700	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.006	0.000	0.000	0.002	0.012
4.750	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.006	0.000	0.000	0.002	0.011
4.800	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.005	0.000	0.000	0.002	0.010
4.850	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.002	0.000	0.000	0.001	0.004	0.000	0.000	0.001	0.009
4.900	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.002	0.000	0.000	0.000	0.004	0.000	0.000	0.001	0.008
4.950	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.007
5.000	0.000	0.000	0.000	0.000	0.000	0.000	0.000	0.001	0.000	0.000	0.000	0.003	0.000	0.000	0.001	0.006

==> anc/Fig8.dat <==
1.000	0.011	0.003	0.000	0.000	0.016	0.007	0.001	0.000	0.033	0.016	0.003	0.001	0.039	0.022	0.006	0.001
1.050	0.017	0.006	0.000	0.000	0.024	0.011	0.002	0.000	0.048	0.024	0.005	0.001	0.056	0.032	0.009	0.002
1.100	0.028	0.009	0.001	0.000	0.036	0.016	0.003	0.000	0.072	0.036	0.008	0.001	0.081	0.046	0.013	0.003
1.150	0.045	0.015	0.001	0.000	0.055	0.025	0.004	0.001	0.108	0.054	0.011	0.002	0.117	0.067	0.019	0.004
1.200	0.073	0.024	0.002	0.000	0.084	0.038	0.006	0.001	0.161	0.081	0.017	0.003	0.165	0.095	0.027	0.006
1.250	0.118	0.039	0.004	0.000	0.130	0.059	0.010	0.001	0.239	0.120	0.025	0.004	0.228	0.131	0.038	0.008
1.300	0.192	0.064	0.006	0.001	0.201	0.091	0.015	0.002	0.350	0.177	0.038	0.006	0.306	0.178	0.052	0.011
1.350	0.313	0.106	0.010	0.001	0.312	0.142	0.024	0.003	0.502	0.256	0.055	0.009	0.400	0.234	0.069	0.015
1.400	0.514	0.175	0.017	0.002	0.481	0.221	0.038	0.005	0.701	0.361	0.080	0.013	0.507	0.299	0.090	0.020
1.450	0.845	0.292	0.029	0.003	0.735	0.341	0.059	0.008	0.948	0.493	0.111	0.019	0.624	0.372	0.115	0.026
1.500	1.395	0.490	0.051	0.006	1.104	0.517	0.091	0.013	1.237	0.652	0.151	0.026	0.749	0.451	0.143	0.033
1.550	2.301	0.825	0.089	0.010	1.614	0.765	0.139	0.020	1.559	0.834	0.200	0.035	0.878	0.535	0.174	0.041
1.600	3.776	1.389	0.156	0.019	2.279	1.097	0.206	0.031	1.898	1.031	0.256	0.046	1.008	0.621	0.207	0.050
1.650	6.119	2.319	0.274	0.034	3.085	1.513	0.295	0.045	2.236	1.234	0.318	0.060	1.133	0.707	0.242	0.061
1.700	9.649	3.786	0.473	0.060	3.981	1.991	0.406	0.064	2.550	1.433	0.383	0.075	1.250	0.790	0.279	0.072
1.750	14.455	5.900	0.787	0.103	4.873	2.492	0.532	0.087	2.824	1.615	0.450	0.091	1.356	0.868	0.316	0.084
1.800	19.850	8.461	1.213	0.163	5.655	2.960	0.665	0.113	3.042	1.773	0.515	0.108	1.447	0.939	0.352	0.097
1.850	24.090	10.761	1.670	0.232	6.225	3.340	0.792	0.140	3.196	1.898	0.576	0.126	1.521	1.000	0.386	0.110
1.900	25.477	11.955	2.023	0.292	6.532	3.597	0.902	0.166	3.284	1.988	0.630	0.144	1.577	1.051	0.419	0.123
1.950	23.997	11.853	2.204	0.331	6.581	3.721	0.989	0.191	3.308	2.041	0.677	0.161	1.614	1.090	0.449	0.136
2.000	20.956	10.904	2.246	0.353	6.413	3.726	1.053	0.213	3.276	2.061	0.717	0.178	1.633	1.118	0.475	0.150
2.050	17.600	9.639	2.214	0.365	6.092	3.637	1.095	0.233	3.197	2.051	0.747	0.195	1.635	1.135	0.498	0.163
2.100	14.563	8.379	2.165	0.377	5.677	3.484	1.120	0.252	3.083	2.017	0.771	0.211	1.622	1.140	0.518	0.175
2.150	12.038	7.243	2.120	0.390	5.217	3.291	1.132	0.269	2.943	1.962	0.787	0.226	1.595	1.137	0.533	0.187
2.200	10.019	6.258	2.089	0.409	4.748	3.077	1.134	0.285	2.785	1.892	0.797	0.240	1.556	1.124	0.545	0.199
2.250	8.439	5.413	2.071	0.434	4.292	2.855	1.128	0.301	2.618	1.811	0.801	0.254	1.508	1.104	0.554	0.210
2.300	7.218	4.688	2.063	0.464	3.862	2.635	1.118	0.318	2.447	1.723	0.801	0.267	1.454	1.078	0.559	0.220
2.350	6.286	4.066	2.057	0.499	3.466	2.421	1.104	0.334	2.277	1.631	0.796	0.280	1.393	1.047	0.561	0.230
2.400	5.576	3.531	2.046	0.538	3.107	2.217	1.086	0.351	2.111	1.537	0.788	0.292	1.330	1.012	0.561	0.239
2.450	5.037	3.073	2.023	0.578	2.784	2.025	1.065	0.367	1.952	1.443	0.777	0.304	1.264	0.973	0.558	0.248
2.500	4.615	2.680	1.990	0.624	2.497	1.845	1.040	0.384	1.801	1.351	0.763	0.315	1.197	0.933	0.552	0.256
2.550	4.277	2.349	1.938	0.667	2.243	1.679	1.013	0.401	1.660	1.261	0.746	0.326	1.131	0.891	0.545	0.263
2.600	3.991	2.071	1.870	0.710	2.019	1.525	0.983	0.417	1.529	1.174	0.727	0.336	1.065	0.849	0.536	0.269
2.650	3.736	1.839	1.785	0.750	1.822	1.385	0.950	0.432	1.407	1.092	0.707	0.345	1.001	0.806	0.526	0.275
2.700	3.497	1.644	1.688	0.789	1.649	1.257	0.915	0.446	1.295	1.013	0.685	0.353	0.940	0.764	0.514	0.280
2.750	3.266	1.482	1.581	0.823	1.497	1.140	0.877	0.459	1.193	0.939	0.661	0.360	0.880	0.723	0.501	0.285
2.800	3.039	1.345	1.467	0.855	1.363	1.035	0.837	0.470	1.099	0.870	0.637	0.366	0.824	0.682	0.487	0.288
2.850	2.814	1.228	1.349	0.880	1.244	0.939	0.796	0.480	1.013	0.805	0.611	0.371	0.770	0.643	0.472	0.291
2.900	2.592	1.125	1.232	0.903	1.138	0.853	0.754	0.488	0.935	0.744	0.585	0.375	0.720	0.605	0.457	0.293
2.950	2.375	1.035	1.116	0.920	1.043	0.776	0.711	0.493	0.864	0.688	0.558	0.378	0.672	0.569	0.441	0.294
3.000	2.164	0.954	1.005	0.931	0.958	0.706	0.669	0.497	0.799	0.636	0.531	0.379	0.627	0.534	0.424	0.295
3.050	1.962	0.879	0.900	0.937	0.881	0.644	0.626	0.498	0.739	0.589	0.505	0.379	0.586	0.501	0.408	0.295
3.100	1.771	0.810	0.802	0.936	0.810	0.587	0.585	0.497	0.685	0.544	0.478	0.378	0.547	0.469	0.391	0.294
3.150	1.591	0.745	0.712	0.929	0.745	0.537	0.544	0.494	0.635	0.503	0.452	0.376	0.510	0.440	0.374	0.292
3.200	1.423	0.683	0.631	0.915	0.685	0.491	0.505	0.489	0.589	0.466	0.426	0.372	0.476	0.412	0.358	0.289
3.250	1.268	0.625	0.559	0.896	0.630	0.449	0.468	0.482	0.547	0.431	0.401	0.367	0.445	0.385	0.341	0.286
3.300	1.126	0.571	0.495	0.870	0.578	0.411	0.432	0.473	0.508	0.400	0.377	0.361	0.416	0.361	0.325	0.282
3.350	0.997	0.519	0.438	0.840	0.530	0.377	0.398	0.462	0.472	0.370	0.353	0.354	0.388	0.338	0.309	0.278
3.400	0.880	0.470	0.390	0.804	0.486	0.345	0.367	0.450	0.438	0.343	0.331	0.346	0.363	0.316	0.293	0.273
3.450	0.775	0.425	0.347	0.764	0.444	0.317	0.337	0.436	0.407	0.318	0.309	0.338	0.340	0.296	0.278	0.267
3.500	0.681	0.383	0.311	0.721	0.406	0.290	0.309	0.422	0.378	0.295	0.289	0.328	0.318	0.277	0.264	0.261
3.550	0.597	0.344	0.279	0.675	0.370	0.266	0.284	0.406	0.351	0.274	0.270	0.318	0.297	0.259	0.249	0.255
3.600	0.523	0.308	0.251	0.627	0.337	0.244	0.260	0.389	0.326	0.254	0.252	0.307	0.278	0.242	0.236	0.248
3.650	0.457	0.275	0.227	0.579	0.306	0.223	0.238	0.371	0.302	0.236	0.234	0.296	0.260	0.227	0.223	0.241
3.700	0.399	0.245	0.206	0.531	0.278	0.204	0.218	0.353	0.280	0.219	0.218	0.285	0.244	0.212	0.210	0.233
3.750	0.347	0.218	0.188	0.484	0.252	0.187	0.200	0.335	0.259	0.203	0.203	0.273	0.228	0.199	0.198	0.226
3.800	0.303	0.194	0.171	0.439	0.228	0.171	0.183	0.317	0.240	0.188	0.189	0.261	0.214	0.186	0.187	0.218
3.850	0.263	0.172	0.156	0.396	0.207	0.156	0.168	0.298	0.222	0.175	0.176	0.249	0.200	0.174	0.176	0.210
3.900	0.229	0.152	0.143	0.355	0.187	0.143	0.154	0.280	0.205	0.162	0.163	0.237	0.187	0.163	0.166	0.202
3.950	0.199	0.135	0.131	0.318	0.168	0.130	0.141	0.263	0.189	0.150	0.152	0.225	0.175	0.153	0.156	0.194
4.000	0.173	0.119	0.119	0.283	0.152	0.119	0.129	0.245	0.174	0.139	0.141	0.214	0.164	0.143	0.147	0.186
4.050	0.150	0.105	0.109	0.252	0.137	0.108	0.118	0.229	0.161	0.129	0.131	0.202	0.153	0.134	0.138	0.178
4.100	0.131	0.093	0.099	0.224	0.123	0.099	0.109	0.213	0.148	0.120	0.122	0.191	0.143	0.126	0.130	0.170
4.150	0.114	0.082	0.090	0.199	0.111	0.090	0.100	0.198	0.136	0.111	0.114	0.180	0.134	0.118	0.122	0.163
4.200	0.099	0.073	0.082	0.177	0.100	0.082	0.092	0.183	0.125	0.103	0.106	0.169	0.125	0.110	0.115	0.155
4.250	0.086	0.064	0.075	0.158	0.090	0.074	0.084	0.169	0.115	0.095	0.098	0.159	0.117	0.103	0.108	0.148
4.300	0.075	0.057	0.068	0.141	0.081	0.068	0.078	0.156	0.106	0.088	0.092	0.150	0.109	0.097	0.101	0.140
4.350	0.065	0.051	0.062	0.126	0.073	0.062	0.072	0.144	0.097	0.081	0.085	0.140	0.102	0.091	0.095	0.133
4.400	0.057	0.045	0.056	0.113	0.065	0.056	0.066	0.133	0.089	0.075	0.079	0.132	0.095	0.085	0.089	0.127
4.450	0.050	0.040	0.051	0.102	0.059	0.051	0.061	0.123	0.082	0.070	0.074	0.123	0.089	0.079	0.084	0.120
4.500	0.043	0.035	0.046	0.092	0.053	0.047	0.056	0.113	0.075	0.064	0.069	0.115	0.083	0.074	0.079	0.114
4.550	0.038	0.032	0.042	0.083	0.048	0.042	0.052	0.104	0.069	0.059	0.064	0.108	0.077	0.070	0.074	0.108
4.600	0.033	0.028	0.038	0.076	0.043	0.039	0.048	0.096	0.063	0.055	0.060	0.101	0.072	0.065	0.070	0.102
4.650	0.029	0.025	0.034	0.069	0.039	0.035	0.044	0.088	0.058	0.051	0.056	0.094	0.067	0.061	0.066	0.097
4.700	0.026	0.023	0.031	0.063	0.035	0.032	0.041	0.081	0.053	0.047	0.052	0.088	0.063	0.057	0.062	0.091
4.750	0.023	0.021	0.028	0.057	0.032	0.030	0.038	0.075	0.049	0.044	0.049	0.082	0.058	0.054	0.058	0.086
4.800	0.020	0.019	0.026	0.052	0.029	0.027	0.035	0.069	0.045	0.040	0.045	0.077	0.054	0.050	0.055	0.081
4.850	0.018	0.017	0.024	0.048	0.026	0.025	0.032	0.063	0.041	0.037	0.042	0.072	0.051	0.047	0.052	0.077
4.900	0.016	0.015	0.022	0.044	0.024	0.023	0.030	0.058	0.038	0.035	0.040	0.067	0.047	0.044	0.049	0.073
4.950	0.014	0.014	0.020	0.040	0.021	0.021	0.028	0.054	0.035	0.032	0.037	0.062	0.044	0.041	0.046	0.069
5.000	0.013	0.013	0.018	0.037	0.020	0.019	0.026	0.050	0.032	0.030	0.035	0.058	0.041	0.039	0.043	0.065

==> anc/Fig9.dat <==
0.0800	0.3042	0.4271	0.5463	0.6718
0.3500	0.2998	0.4223	0.5289	0.6528
0.8000	0.2796	0.3869	0.4897	0.6046
1.4300	0.2367	0.3157	0.4037	0.5084
2.2400	0.1764	0.2305	0.2989	0.3861
3.2300	0.1223	0.1570	0.2087	0.2759
4.4000	0.0813	0.1064	0.1421	0.1941
5.7500	0.0551	0.0727	0.0998	0.1374
7.2800	0.0375	0.0506	0.0707	0.0998
8.9900	0.0275	0.0374	0.0531	0.0750
10.8800	0.0213	0.0297	0.0425	0.0586

==> anc/README.txt <==
Fig1.dat
Columns: T,P/T^4,LWF part,M_q,M_g

Fig2.dat_195~352
Columns: tau,m_1(r=0.224fm)(upper),m_1(r=0.224fm)(central),m_1(r=0.224fm)(lower),m_1(r=0.505fm)(upper),m_1(r=0.505fm)(central),m_1(r=0.505fm)(lower),m_1(r=0.757fm)(upper),m_1(r=0.757fm)(central),m_1(r=0.757fm)(lower)

Fig3.dat
Columns: r,phi(T=0.195GeV),phi(T=0.251GeV),phi(T=0.293GeV),phi(T=0.352GeV)

Fig4.dat
Columns: T,m_d,m_s,c_b

Fig5.dat
Columns: r,V(T=0.195GeV),V(T=0.251GeV),V(T=0.293GeV),V(T=0.352GeV)

Fig6.dat
Columns: E,rho_QQbar(r=0.224fm,T=0.195GeV),rho_QQbar(r=0.224fm,T=0.251GeV),rho_QQbar(r=0.224fm,T=0.293GeV),rho_QQbar(r=0.224fm,T=0.352GeV),rho_QQbar(r=0.505fm,T=0.195GeV),rho_QQbar(r=0.505fm,T=0.251GeV),rho_QQbar(r=0.505fm,T=0.293GeV),rho_QQbar(r=0.505fm,T=0.352GeV),rho_QQbar(r=0.757fm,T=0.195GeV),rho_QQbar(r=0.757fm,T=0.251GeV),rho_QQbar(r=0.757fm,T=0.293GeV),rho_QQbar(r=0.757fm,T=0.352GeV)

Fig7_q/g/c.dat
Columns: omega,rho(T=0.195GeV,p=0GeV),rho(T=0.195GeV,p=1GeV),rho(T=0.195GeV,p=2GeV),rho(T=0.195GeV,p=3GeV),rho(T=0.251GeV,p=0GeV),rho(T=0.251GeV,p=1GeV),rho(T=0.251GeV,p=2GeV),rho(T=0.251GeV,p=3GeV),rho(T=0.293GeV,p=0GeV),rho(T=0.293GeV,p=1GeV),rho(T=0.293GeV,p=2GeV),rho(T=0.293GeV,p=3GeV),rho(T=0.352GeV,p=0GeV),rho(T=0.352GeV,p=1GeV),rho(T=0.352GeV,p=2GeV),rho(T=0.352GeV,p=3GeV)

Fig8.dat
Columns: 
E_cm,ImT_cqbar(T=0.195GeV,p=0.0GeV),ImT_cqbar(T=0.195GeV,p=0.5GeV),ImT_cqbar(T=0.195GeV,p=1.0GeV),ImT_cqbar(T=0.195GeV,p=1.5GeV),ImT_cqbar(T=0.251GeV,p=0.0GeV),ImT_cqbar(T=0.251GeV,p=0.5GeV),ImT_cqbar(T=0.251GeV,p=1.0GeV),ImT_cqbar(T=0.251GeV,p=1.5GeV),ImT_cqbar(T=0.293GeV,p=0.0GeV),ImT_cqbar(T=0.293GeV,p=0.5GeV),ImT_cqbar(T=0.293GeV,p=1.0GeV),ImT_cqbar(T=0.293GeV,p=1.5GeV),ImT_cqbar(T=0.352GeV,p=0.0GeV),ImT_cqbar(T=0.352GeV,p=0.5GeV),ImT_cqbar(T=0.352GeV,p=1.0GeV),ImT_cqbar(T=0.352GeV,p=1.5GeV)

Fig9.dat
Columns: p,A(T=0.195GeV),A(T=0.251GeV),A(T=0.293GeV),A(T=0.352GeV)

Fig10.dat
Columns: T/T_C,2piTD_S(static),2piTD_S(bottom),2piTD_S(charm)
